Triple Microlens OGLE-2008-BLG-092L: Binary Stellar System with a Circumprimary Uranus-type Planet

We present the gravitational microlensing discovery of a 4 M_Uranus planet that orbits a 0.7 M_Sun star at ~18 AU. This is the first known analog of Uranus. Similar planets, i.e., cold ice-giants, are inaccessible to either radial velocity or transit methods because of the long orbital periods, while low reflected light prevents direct imaging. We discuss how similar planets may contaminate the sample of the very short microlensing events that are interpreted as free-floating planets with an estimated rate of 1.8 per main sequence star. Moreover, the host star has a nearby stellar (or brown dwarf) companion. The projected separation of the planet is only ~3 times smaller than that of the companion star, suggesting significant dynamical interactions.

==> anc/Makefile <==
FC = g77
FFLAGS = -O2 -Wall

OBJS_MCMC = source/getdat.f source/genmap_sub.f source/loadmap.f source/getbinp.f source/getmapmag.f source/hex.f source/parsubs.f source/otherimage.f source/getmags_binary.f source/getquad.f source/getchi2.f source/inv.f source/taylor_2.f source/mcmc_params.f source/mcmc_proc.f source/read_options.f source/sort4rrci.f source/indexx.f source/jacobi.f source/laguer.f source/zroots.f source/gasdev.f source/ran1.f source/ran2.f source/cmplx_roots_sg_77.f 

OBJS_MAP = source/getdat.f source/genmap_sub.f source/loadmap.f source/getbinp.f source/getmapmag.f source/hex.f source/parsubs.f source/dcaustic.f source/otherimage.f source/getmags_binary.f source/getquad.f source/getchi2.f source/inv.f source/taylor_2.f source/mcmc_params.f source/mcmc_proc.f source/read_options.f source/sort4rrci.f source/indexx.f source/jacobi.f source/laguer.f source/zroots.f source/cmplx_roots_sg_77.f

all:	mcmc mapfit_mcmc

mcmc:	mcmc.f $(OBJS_MCMC)
	$(FC) -o $@ $(FFLAGS) mcmc.f

mapfit_mcmc:	mapfit_mcmc.f $(OBJS_MAP)
	$(FC) -o $@ $(FFLAGS) mapfit_mcmc.f

.PHONY : clean
clean :
	rm mcmc mapfit_mcmc



==> anc/README <==

TABLE OF CONTEST:
 - BASIC DESCRIPTION
 - LICENSE 
 - CONTRIBUTORS
 - COMPILATION
 - METHOD DESCRIPTION
 - WORKING EXAMPLE
 - COMMENTS FOR USERS
 


#######################################

BASIC DESCRIPTION

We present a public release of the code used in the following study:

"Triple Microlens OGLE-2008-BLG-092L: Binary Stellar System with a Circumprimary Uranus-type Planet"

Poleski, R., Skowron, J., Udalski, A., Han, C., Kozlowski, S., Wyrzykowski, L., Dong, S., Szymanski, M.K., Kubiak, M., Pietrzynski, G., Soszynski, I., Ulaczyk, K., Pietrukowicz, P., and Gould, A. 

2014 Astrophysical Journal Vol. 795, article id. 42.
 

The code was edited to make its usage easier. This does not affect the scientific value of the code. 

There are two programs mapfit_mcmc.f and mcmc.f. The first is used to plot light curves, caustics, and trajectories corresponding to specified microlensing model. The latter program fits the light curve of the binary lens microlensing event with limb-darkening of the source using Markov Chain Monte Carlo (MCMC) method.



#######################################

LICENSE

The software is released 'as is' in order to allow one to repeat calculations performed in the study mentioned above. Users can use the code as long as any scientific result that is based on this code or its modified version (even the part of the code) appropriately cites the studies that lead to developing this code. 



#######################################

CONTRIBUTORS

The code presented here is a result of join effort conducted over the years at Department of Astronomy, Ohio State University by: 
Subo Dong,
Andrew Gould, 
B. Scott Gaudi,  
Jennifer Yee, and
Radoslaw Poleski. 



#######################################

COMPILATION

We used some of the Numerical Recipes (Press et al. 1992; see full reference below) procedures that are copyrighted, thus, were removed from the release and users should provide functions and subroutines listed below either from Numerical Recipes or elsewhere - see detailed description below. Note that a number of modifications of Numerical Recipes procedures is required for compatibility. One more publicly available subrountine from Skowron and Gould (2012) has to be provided. Users may experience problems with stack size what results in segmentation faults etc. The remedy is described below.

To compile the source code simply type 

make

in this directory. The default compiler is g77, but any Fortran compiler should work.


NOTE: You may experience problems with stack size. One of the suggested solutions for this issue is to type 

limit stacksize unlimited

in the terminal in which you run the program.


Procedures that have to be provided by user:

real function gasdev(idum) - generator of random variable that has normal distribution (mean = 0, deviation = 1); integer idum - negative on first call and altered only within gasdev(); if you use Numerical Recipes usage of ran2() instead of ran1() is recommended.

subroutine indexx(n, arr, indx) - takes real array arr(n) on input and finds index array indx(n), such that arr(indx(i)) is ascending for i = 1, 2, ..., n; table arr() is not changed.

subroutine jacobi(a, n, np, d, v, nrot) - finds eigenvalues and eigenvectors of real symmetric matrix (1:n,1:n) stored in physical matrix a(1:np,1:np); the elements of a() above diagonal are changed; d(np) and v(1:np,1:np) return n eigenvalues and eigenvectors; the nrot returns number of Jacobi rotations performed (not used here); arrays a(), d(), and v() are of REAL*8 type. 

subroutine zroots(a, m, roots, polish) - find all m complex roots (roots(1:m)) of polynomial sum_i=1^m+1 (a(i)x^(i-1)) defined by the complex coefficients a(1:m+1); logical variable polish decides if roots should be polished after they are found; the Numerical Recipes implementation requires also subroutine laguer() in which we suggest setting EPSS=1.e-14 and MT=100; in both subroutines all COMPLEX variables have to be of type COMPLEX*16, also dimag() and dreal() should be used instead of aimag() and real(), respectively.

These functions and subroutines should be in the following files:
source/gasdev.f
source/indexx.f
source/jacobi.f
source/laguer.f
source/ran1.f
source/ran2.f
source/zroots.f
If other files are used the "Include" statements at the end of mcmc.f and mapfit_mcmc.f files have to be changed. 

To ease incorporation of Numerical Recipes subroutines and functions below we list all the necessary and additional suggested changes. In each case the changes are small and user should easily found the place to correct. In most cases we only slightly change declarations of variables.

gasdev.f:
      REAL fac,gset,rsq,v1,v2,ran2
1       v1=2.*ran2(idum)-1.
        v2=2.*ran2(idum)-1.
indexx.f:
      REAL*4 arr(n)
      REAL*4 a
jacobi.f:
      REAL*8 a(np,np),d(np),v(np,np)
      REAL*8 c,g,h,s,sm,t,tau,theta,tresh,b(NMAX),z(NMAX)
laguer.f:
      REAL*8 EPSS
      COMPLEX*16 a(m+1),x
      PARAMETER (EPSS=1.e-14,MR=8,MT=100,MAXIT=MT*MR)
      REAL*8 abx,abp,abm,err,frac(MR)
      COMPLEX*16 dx,x1,b,d,f,g,h,sq,gp,gm,g2
            dx=exp(cmplx(dlog(1.+abx),real(iter)))
zroots.f:
      REAL*8 EPS
      COMPLEX*16 a(m+1),roots(m)
      PARAMETER (EPS=1.e-14,MAXM=15)
      COMPLEX*16 ad(MAXM),x,b,c
       if(abs(dimag(x)).le.2.*EPS**2*abs(dreal(x))) x=cmplx(real(x),0.)
           if(dreal(roots(i)).le.dreal(x))goto 10     

The above procedures can be found in

Press W.H., Teukolsky S.A., Vetterling W.T., and Flannery B.P.
"Numerical recipes in FORTRAN. The art of scientific computing"
Cambridge: University Press, 1992, second edition
http://nr.com/
http://www.haoli.org/nr/bookfpdf.html


Instead of the polynomial root solving subroutines laguer() and zroots() used in our research we suggest publicly available and faster subroutine presented by:

Skowron J., and Gould A. 2012 astro-ph/1203.1034 
"General Complex Polynomial Root Solver and Its Further Optimization for Binary Microlenses"
http://arxiv.org/abs/1203.1034
http://www.astrouw.edu.pl/~jskowron/cmplx_roots_sg/

the subroutine has to be provided in file:
source/cmplx_roots_sg_77.f
and does not require any modifications. In the presented code this subroutine is used, but user can change the value of SGmethod variable in the subroutine getbinp() to switch back to the Numerical Recipes subroutines. The latter should be used if ones to repeat our results fully. User may wish to modify getbinp() so that it requires only a single polynomial root solver; then the other root solver can be removed. 
 

#######################################

METHOD DESCRIPTION

The main algorithm of this software is the 'mapmaking' that was first presented in:

Dong S., DePoy D. L., Gaudi B. S., et al. 2006 ApJ 642, 842 "Planetary Detection Efficiency of the Magnification 3000 Microlensing Event OGLE-2004-BLG-343" 

and was later modified in:

Dong S., Bond I. A., Gould A., et al. 2009 ApJ 692, 1826 "Microlensing Event MOA-2007-BLG-400: Exhuming the Buried Signature of a Cool, Jovian-Mass Planet"

Poleski R., Udalski A., Dong S., et al. 2014 ApJ 782, 47 "Super-massive Planets around Late-type Stars - the Case of OGLE-2012-BLG-0406Lb"


The program also uses hexadecapole approximation that was presented by:

Gould A. 2008 ApJ 681, 1593 "Hexadecapole Approximation in Planetary Microlensing"

Pejcha O. and Heyrovsky D. 2009 ApJ 690, 1772 "Extended-Source Effect and Chromaticity in Two-Point-Mass Microlensing"


The conventions on sign of u_0, alpha etc. are the same as proposed in

Skowron J., Udalski A., Gould A., et al. 2011 ApJ 738, 87 "Binary Microlensing Event OGLE-2009-BLG-020 Gives Verifiable Mass, Distance, and Orbit Predictions"


The natural formalism for microlensing parameters (including microlensing parallax) was introduced in

Gould A. 2000 ApJ 542, 785 "A Natural Formalism for Microlensing"



#######################################

WORKING EXAMPLE

In order to present how the code works we give all information needed to fit the model for OGLE-2008-BLG-092 event. This distribution contains two files with photometric data (HJD, standard I-band brightness and its uncertainty in columns):

phot.dat_O3
phot.dat_O4

The first file gives OGLE-III data and is the only file needed to run the code. OGLE-IV data (phot.dat_O4) are added for completeness. 

In order to properly sample chi2 surface one has to run the software on grid of (s,q) values. The sample grid for the event ob09082 is provided:

ob08092_grid

In each point the program should be run with fixed and the same covariance matrix and starting point close to the minimum chi2 for given (s,q) values.



#######################################

COMMENTS FOR USERS

In order to use the software on a different dataset or with different models one has to change a number of parameters. Some of them are in input/ directory but other are hard-wired inside the code. Those ones are marked by comment 'TINKER'. The important part is setting the files with photometry. They are set around line 70 in the file source/getdat.f. The main format is 3-column file: HJD, brightness (mag), and brightness uncertainty (mag). Different file formats and options can be set in getdat.f file.

The mapmaking procedures are aimed at cases in which the source approaches the planetary caustic. In order to fit light curves with central caustic approaches one has to modify subroutine imagemap_binary. Presented code does not allow to fully include binary motion in mapmaking procedure. Significant changes in the code are needed to do this. 

The observed fluxes (source and blending) are kept in the units of the 18 mag star flux, thus, normally flux values range between 0.06 (21 mag) and 100 (13 mag). The fluxes are fitted using least squares method after magnification curve is evaluated for given set of other parameters, i.e., the fluxes are not MCMC parameters. One can add constrain on fluxes and this is actually done in the case of OGLE-2008-BLG-092. Similarly constrain on mircolensing parallax can be set. Both are given in the input/options file. 

The position of the event on the sky is set at the beginning of source/getdat.f file and is used to calculate microlensing parallax effect.

Limb darkening coefficients (gamma) are set in subroutine getdat(). They're input parameters and this version of the code is not aimed at fitting them. 

There are a number of input files that are read when the program starts. Below they're described starting from most frequently changed:

* input/model - the model that would be calculated by mapfit_mcmc (not used by mcmc),
* input/parameter.init - initial starting parameters for mcmc: first line contains starting values of parameters, next two lines give lower and upper limit of each parameter, forth line gives initial steps, and the last one fixes the parameters (1 - fixed, 0 - fitted); order of the parameters: t_0, u_0, t_E, \rho, \pi_{E,N}, \pi_{E,E}, \alpha, s, q,
* input/options - specifies a number of different parameters and options: parameters of MCMC chain, flux and parallax constraints, epoch to which parameters correspond to (t0_par), and constraint on side the 2 caustics (in fact their approximate positions) are passed by the source, 
* input/method - specifies which method of magnification calculation is used for given time intervals
* input/map_options - set of parameters that are used by mapmaking algorithm, 
* input/errfac - parameter used to control temperature of the chain, equal 1.0 for standard run, 
* input/switch.cov.status - is the covariance matrix read from next 2 files at the start of the program? (T/F),
* input/e_val.init.dat - square roots of eigen values of covariance matrix,
* input/e_vec.init.dat - eigen vectors of covariance matrix,
* input/switch.stable.status - is the covariance matrix fixed when mcmc is started (T/F),
* input/random.input - two integer values that are used as seeds by random generators.
In mcmc.f one can increase the amount of output data by setting io_intense to true.

Output information and files:
* mcmc:
 - standard output - basic information at the beginning, then model parameters, corresponding chi2, last chi2 of accepted point, number of links tried, number of links accepted, number of links rejected, switch_cov_status logical variable, and switch_stable_status logical variable.
 - output/chain.all.dat - main information about the chain. Columns contain: the number of links rejected at current point (n; for integrating use n+1 as a weight), chi2 of the model, nine columns with model parameters, source and blending fluxes for each dataset, chi2 for each dataset (without constrains defined in input/options). 
* mapfit_mcmc:
 - standard output - the main information printed is after " Chi^2 = ". The first line gives total chi2 of the model. Further lines contain chi2 (without constrains specified in input/options) as well as source and blending fluxes for each dataset. Fluxes are presented in units of 18 mag, i.e., 10.0 means 15.5 mag. 
 - fort.35 - densely sampled simulated light curve (in magnitudes and in magnification)
 - fort.37 - fit for the first dataset. Columns contain: HJD, magnitude, uncertainty of magnitude, residual magnitude, contribution of given point to chi2, model magnification, residual flux, uncertainty of flux. All uncertainties are scaled according to factor given in input/errfac. Same information for the second dataset is given in file fort.38 and so on.
 - fort.61 - magnifications for all datasets and datapoints
 - fort.78 - densely sampled trajectory. Columns contain: HJD, x coordinate, y coordinate, dataset number.
 - fort.79 - trajectory sampled at the same epochs as first dataset. Columns are the same as in fort.78. Same information for the second dataset is given in file fort.80 and so on.
 - caustics.dat - lists points (x and y coordinates) on caustics. 
Some other information can appear in other fort.NN files. In most cases this is of little interest. 

Files with names containing e_vec contain eigen vectors of the covariance matrix. Files with names containing e_val contain square roots of eigen values of the covariance matrix. The same convention is also used in most part of the code.

The program mcmc.f contains a number of format statements that affect the printed model parameters. Their labels are: 306, 307, 308, 503, and 504. We note that statement labeled 308 has to be changed when the number of datasets used (nobs) is changed. In mapfit_mcmc.f only statement labeled 306 formats the model parameters printed.

The mcmc program tries to find an optimal covariance matrix that is used for MCMC steps. Once very well working matrix is found, it is fixed and used for all further calculations, unless its behavior gets much worse. There are a number of numerical conditions mostly marked as "TINKER" in mcmc.f. Current status of this matrix is saved to status/ directory, so that they can be copied to input/ and re-running the program would give exactly the same results as if program was running continuously. This can be used to make your chain running longer, re-run the program from some selected point with parameters changed, or re-run if the program was stopped during the run. 

The fitted parameters and their uncertainties should be estimated based on output/chain.all.dat files. These files should come from the runs with fixed eigen values and eigen vectors. 





==> anc/input/e_val.init.dat <==
  0.53550131
  0.00039513
  0.00521909
  0.00065223
  0.00000016
  0.00000016
  0.31294303
  0.00000065
  0.00000016


==> anc/input/e_vec.init.dat <==
   0.9707533  -0.0193655  -0.1981172   0.0027489   0.0000000   0.0000000  -0.1341831  -0.0000008   0.0000000
   0.0070241   0.5691793  -0.0852561  -0.8140349   0.0000000   0.0000000   0.0778727   0.0000164   0.0000000
   0.2222402   0.0939927   0.9518491  -0.0140118   0.0000000   0.0000000   0.1885779   0.0000040   0.0000000
   0.0000653   0.8137722  -0.0721575   0.5766855   0.0000000   0.0000000   0.0013805   0.0000208   0.0000000
   0.0000000   0.0000000   0.0000000   0.0000000   1.0000000   0.0000000   0.0000000   0.0000000   0.0000000
   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000   1.0000000   0.0000000   0.0000000   0.0000000
   0.0905432  -0.0678237  -0.2055664   0.0676544   0.0000000   0.0000000   0.9697253  -0.0000022   0.0000000
   0.0000000  -0.0000268  -0.0000015   0.0000016   0.0000000   0.0000000   0.0000000   1.0000000  -0.0000500
   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000   0.0000000   0.0000500   1.0000000


==> anc/input/errfac <==
 1.0d0


==> anc/input/map_options <==
#
RHOMIN 0.02
H_RHOMIN_RAT 0.01
S_R_MAX 0.3
GRID_TO_RHOMIN_RAT 0.02
WIDTH .4
# example options:
# RHOMIN 0.005
#  - minimum source size for mapmaking procedure
# H_RHOMIN_RAT 0.01
#  - ratio of source plane grid size to RHOMIN
# S_R_MAX 0.1
#  - size of the circle in source plane
# GRID_TO_RHOMIN_RAT 
#  - ratio of image plane grid size to RHOMIN
# WIDTH 0.2
#  - size of the area in image plane


==> anc/input/method <==
4534.0 4538.7 hex
4538.7 4543.4 map
4543.4 4549.0 hex
# give nonoverlapping time intervals with corresponding method used to calcualte amplification:
#
#  t_start t_end method
#
# where method is:
#  point
#  quad
#  hex
#  map


==> anc/input/model <==
4727.34930  1.544940 38.64370  0.04158205 0.00 0.00 18.026915 5.2562 0.000242
# Parameters used to plot the particular model
# Order of the parameters: t_0, u_0, t_E, \rho, \pi_{E,N}, \pi_{E,E}, \alpha, s, q.


==> anc/input/options <==
CAUSTIC_SAME_SIDE OPPOSITE 
FLUX_CONSTRAINT 0 1 0 3.10374
# example options:
# N_ACCEPT 10000
#  - defines number of links accepted after which the program stops
# N_TRY 100000
#  - defines number of links tried after which the program stops, useful for setting upper limit on execution time
# N_COV 20
#  - minimum number of links needed to set covariance matrix
# N_STABLE 1000
#  - minimum number of links needed to fix covariance matrix
# FLUX_CONSTRAINT 1 0 -1.019822 0 0 0.13
#  - provides 2*nobs+2 coefficients x() that are used to constrain the fluxes via chi2 penalty, for given set of coefficients we calculate:
#  dif = x(1)*f_s1 + x(2)*f_b1 + ... + x(2*nobs-1)*f_sn + x(2*nobs)*f_fb - x(2*nobs+1)
#  and to chi2 we add: dif * dif / (x(2*nobs+2) * x(2*nobs+2));
#  this option is not used in most cases
# T_0PAR 4567.89
#  - reference epoch for parameters (for more detailed info see Skowron et al. 2011)
# CAUSTIC_SAME_SIDE SAME/OPPOSITE 
#  - forces planetary and central caustics to be passed by the source on the same or opposite sides
# PI_E_CONSTRAINT -0.1 0.2 9 9 9
#  - provides 5 parameters x(1..5) to constrain microlensing parallax via chi2 penalty:
#   d1 = pi_E,N - x(1)
#   d2 = pi_E,E - x(2)
#   and we add x(3) * d1 * d1 + x(4) * d1 * d2 + x(5) * d2 * d2 to chi2; rearly used option


==> anc/input/parameter.init <==
4727.39 1.55 38.56 0.0434 0 0 18.06 5.27 0.000266
    3000.000000    0.000000     0.000000    0.010000000   -100.00000000   -100.00000000    -500.000000 .01 .000001
    8000.000000    10.00000   100.000000    1.000000000    100.00000000    100.00000000     500.000000  100 1
  0.00010000  0.0000100000   0.00100000 0.000010000000  0.010000000  0.010000000  0.0100000 .0001 .00001
0 0 0 0 1 1 0 1 1
# Initial starting parameters for mcmc: 
#  1st line - starting values of parameters,
#  2nd line - lower limits on parameters,
#  3rd line - upper limits on parameters,
#  4th line - mark fixed parameters (1 - fixed, 0 - fitted).
# Order of the parameters in each line: t_0, u_0, t_E, \rho, \pi_{E,N}, \pi_{E,E}, \alpha, s, q.
# If mapmaking is used one has to fix the last two parameters. 


==> anc/input/random.input <==
4946
25652


==> anc/input/switch.cov.status <==
F


==> anc/input/switch.stable.status <==
F


==> anc/mapfit_mcmc.f <==
      program map_mcmc
      implicit none
      real*8 chi2tot
      integer nparmin, nparmout
      parameter (nparmin  = 9)
      parameter (nparmout = 9) 
      real*8 aoutp(nparmout), ainp(nparmin)
      integer nobs, nob, ndata
      parameter (ndata=20001) ! TINKER
      parameter (nobs = 1) ! TINKER
      real*8    date(ndata,nobs),flux(ndata,nobs),err(ndata,nobs),
     + qmag(ndata,nobs), mgamma(nobs)
      integer ndat(nobs)
      logical bad(ndata,nobs)
      real*8 fs(nobs), fb(nobs)
      real*8 chi2(nobs+1) ! last one for flux constraint chi2 penalty
      integer kmax(nobs)
      real*8 chi2max(nobs)
      real*8 mp_width, mp_radius12, mp_radius22
      real*8 mp_rhomin, mp_gridsize, mp_s_r_max, mp_grid_to_rhomin
      real*8 mp_h_rhomin_rat
      real*8 b, q
      integer mp_ncount, mp_DIM1,mp_DIM2
      parameter (mp_DIM1=140000000) ! TINKER
      parameter (mp_DIM2=12000000) ! TINKER
      integer mp_sind_s(mp_DIM2),mp_sind_e(mp_DIM2)
      real*4 mp_centroidx(mp_DIM2),mp_centroidy(mp_DIM2)
      real*4 mp_centerx(mp_DIM2),mp_centery(mp_DIM2)
      character*1 mp_hbd(mp_DIM2)
      real*4 mp_sx(mp_DIM1),mp_sy(mp_DIM1)
      character*1 mp_cbd(mp_DIM1)
      integer*4 mp_boxind(mp_DIM1)
      real*8 mp_sgxmin,mp_sgymin
      integer mp_sgxnum,mp_sgynum,mp_s_ind_s,mp_s_ind_e
      real*8 mp_h, mp_h_x, mp_h_y
      real*8 mp_scx, mp_scy
      logical readerr
      logical magfail
      real*8 offset_x, offset_y
      integer nmodel
      parameter (nmodel = 1)
      integer mmodel
      parameter(mmodel = 40000) !number of points in model LC ! TINKER
      real*8 date_model(mmodel,nmodel)
      real*8 mag_model(mmodel,nmodel), gamma_model(nmodel)
      logical bad_model(mmodel,nmodel)
      integer ndat_model(nmodel)

      integer traj_port_model(nmodel), traj_port(nobs)

      real*8 cchi2, rchi, echi, flpre

      integer k, i, itemp
      real*8 fl, res, e
 
      real*8 PI
      parameter (PI = 3.1415926535d0)
      real*8 fsogle, fbogle

      real*8 tdraw_min, tdraw_max

      integer meth_max ! maximum number of method entries
      parameter (meth_max = 20)
      integer meth(meth_max), meth_n
      real*8 meth_t(2,meth_max)
      character*80 meth_file
      parameter (meth_file = './input/method')
      logical mp_used, caus_side_cons, caus_side_same

      character*80 opt_file, map_opt_file, model_file
      parameter (opt_file = './input/options')
      parameter (map_opt_file = './input/map_options')
      parameter (model_file = './input/model')
      
      real*8 fconst(2*nobs+2)
     
      integer nchain_max, nall_max, n_cov, n_stable ! void here, 
      ! but used in mcmc.f
     
      real*8 qlat(nobs), qlong(nobs)
      real*8 qlat_model(nmodel), qlong_model(nmodel)
      real*8 ra, dec, t0par
      real*8 piEchi2(5), pix, piy, addchi2

      real*8 fserr(nobs),fberr(nobs)

      real*8 start, finish


      call cpu_time(start)
      
      call read_model(model_file, ainp, nparmin)
      call getparm(ainp,aoutp,nparmin,nparmout)

      write(6,306) (ainp(itemp),itemp=1,nparmin)
c      call getlatlon(qlat, qlong, nobs) 

      traj_port_model(1) = 78

      do nob = 1,nobs
         traj_port(nob) = 78 + nob
c     define the file port for trajectory files
      enddo

      tdraw_min = 4000d0 ! TINKER
      tdraw_max = 5550d0 ! TINKER

      call read_met_tab(meth_file, meth_max, meth_t, meth, meth_n, 
     +   mp_used)      
  
      do i = 1, 2*nobs+2
         fconst(i) = 0.
      enddo
      t0par = 0.
      caus_side_cons = .false.
      piEchi2(3) = -1
      piEchi2(5) = -1
      call read_opt(opt_file, nobs, fconst, nchain_max, nall_max, 
     +             n_cov, n_stable, t0par, caus_side_cons, 
     +             caus_side_same, piEchi2)

C map parameters: first default values and then reading from file
      if (mp_used) then
         mp_rhomin = 0.005d0 ! TINKER
         mp_h_rhomin_rat = 0.01d0
         mp_s_r_max = 0.1d0      
         mp_grid_to_rhomin = 0.02d0
         mp_width = 0.2d0
         call read_map_opt(map_opt_file, mp_rhomin, mp_h_rhomin_rat, 
     +          mp_s_r_max, mp_grid_to_rhomin, mp_width)
         mp_gridsize = mp_grid_to_rhomin * mp_rhomin   
      endif

c     Initializing...
      do nob=1,nobs
         ndat(nob)=0
         do i=1,ndata
            date(i,nob)=0d0
            flux(i,nob)=0d0
            err(i,nob)=0d0
            qmag(i,nob)=0d0
         enddo
      enddo
      
      call getdat(date,flux,err,bad,ndat,ndata,nobs,mgamma, 
     +     qlat, qlong, ra, dec)

      qlat_model(1)  = qlat(1)
      qlong_model(1) = qlong(1)

      call getparm_bq(aoutp, nparmout, b, q)

      write(6,*) b, q
      if (mp_used) then 
        write(6,*) 'Generating Map...'
        call imagemap_binary(b,q,
     +           mp_rhomin, mp_h_rhomin_rat, mp_s_r_max,
     +           mp_gridsize, mp_width, 
     +           mp_DIM1,
     +           mp_sx,mp_sy,mp_cbd,mp_boxind,
     +           mp_ncount,
     +           mp_scx,mp_scy,
     +           mp_sgxmin,mp_sgymin,mp_sgxnum,mp_sgynum,
     +           mp_h,mp_h_x,mp_h_y,
     +           mp_s_ind_s,mp_s_ind_e,
     +           readerr)

        if(readerr) then
           write(97,*) 'Map Generation Error'
           write(97,*) 'Program is halted'
           call flush(97)
           goto 1001
        endif

        write(6,*) 'Loading Map...'
        call loadmap3(mp_ncount, mp_DIM1, mp_DIM2, 
     +     mp_sx, mp_sy, mp_cbd, mp_boxind,
     +     mp_s_ind_s, mp_s_ind_e, mp_sgxmin, mp_sgymin,
     +     mp_sgxnum, mp_sgynum, mp_h, mp_h_x, mp_h_y,
     +     readerr, mp_sind_s, mp_sind_e, 
     +     mp_centroidx, mp_centroidy, mp_centerx, mp_centery, mp_hbd)

        if(readerr) then
           write(97,*) 'Map Generation Error'
           write(97,*) 'Program is halted'
           call flush(97)
           goto 1001
        endif 
      endif ! map used! (~65 lines above)

      call cpu_time(finish)
      print '("Time = ",f10.3," seconds.")',finish-start
      write(6,*) 'Getting Magnification...'

      write(6,306) (aoutp(itemp),itemp=1,nparmout)
 306  format(f12.7,2f10.6,1f11.7,2f10.5,3f11.7,2f12.2,3i7,2L2) ! TINKER
      call getmags_binary
     + (aoutp,nparmout,date,bad,ndata,nobs,ndat,mp_ncount,
     +   mp_DIM1,mp_DIM2,mp_sind_s,mp_sind_e,mp_sx,mp_sy,mp_cbd,
     +   mp_sgxmin,mp_sgymin,mp_h,mp_h_x,mp_h_y,
     +   mp_scx,mp_scy,
     +   mp_radius12,mp_radius22,mp_gridsize,mp_s_ind_s,mp_s_ind_e,
     +   mp_sgxnum,mp_sgynum,
     +   mgamma,
     +   mp_centroidx, mp_centroidy, mp_centerx, mp_centery,
     +   mp_hbd, mp_s_r_max, mp_width,
     +   traj_port, 
     +   qlat, qlong, ra, dec, t0par,
     +   meth_max, meth_t, meth, meth_n,
     +   magfail, qmag)
     
      call getchi2(qmag, flux, err, bad, ndata, nobs, ndat, 1d0, fconst,
     +   chi2, fs, fb, fserr, fberr, kmax, chi2max)
      if (piEchi2(3).ge.0) then ! piE is constrained
        call getparm_piE(aoutp, nparmout, pix, piy)
        call addchi2_piE(piEchi2, pix, piy, addchi2)
        chi2(nobs+1) = chi2(nobs+1) + addchi2 
      endif  

      do nob=1,nobs
         do k = 1,ndat(nob)
            write(61,302) date(k,nob), qmag(k,nob)
         enddo
      enddo
 302  format(f15.8, f12.6)
      close(61)

      chi2tot = 0

      do 720 nob=1,nobs+1
         chi2tot = chi2tot + chi2(nob)
720   continue
 
      write(6,*) '--------------------------'
      write(6,*) 'Chi^2 = '
      write(6,*) chi2tot
      write(6,*) (chi2(nob),nob=1,nobs)
      write(6,*) (fs(nob),fb(nob),nob=1,nobs)
      write(6,*) '--------------------------'

      fsogle = fs(1)
      fbogle = fb(1)

      do i=1,nobs
         do k=1,ndat(i)
            if(.not.(bad(k,i))) then
               fl=flux(k,i)
               cchi2 = ((fl - fs(i)*qmag(k,i) - fb(i))/err(k,i))**2
               rchi = fl - fs(i)*qmag(k,i) - fb(i)
               echi = err(k,i)
              
               fl=(fl-fb(i))/fs(i)*fsogle+fbogle
               if(i.eq.2) then
                  write(18,*) date(k,i), flux(k,i), fl
               endif
               e=err(k,i)
               e=e/fs(i)*fsogle
               e=e/(fl*dlog(10d0)/2.5d0)     
               fl = 18.d0 - 2.5*log10(fl)
 
               flpre = fsogle*qmag(k,i)+fbogle
               flpre = 18.-2.5*log10(flpre)
               res = fl-flpre

               write(i+36,102) date(k,i), fl, e, res, cchi2, qmag(k,i), 
     +              rchi, echi
            endif
         enddo
      enddo
  102     format(f15.7, 10f12.5)

      write(6,*) 'Generating Model...'
      do i = 1,mmodel

         date_model(i,1) = (tdraw_max - tdraw_min)/(mmodel - 1.d0)*(i-1)
     +        +tdraw_min     

         bad_model(i,1)  = .false.
      enddo

      ndat_model(1) = mmodel
      gamma_model(1) = mgamma(1) !Set model LD 

      call getmags_binary
     + (aoutp,nparmout,date_model,bad_model,
     +  mmodel,nmodel,ndat_model,mp_ncount,
     +   mp_DIM1,mp_DIM2,mp_sind_s,mp_sind_e,mp_sx,mp_sy,mp_cbd,
     +   mp_sgxmin,mp_sgymin,mp_h,mp_h_x,mp_h_y,
     +   mp_scx,mp_scy,
     +   mp_radius12,mp_radius22,mp_gridsize,mp_s_ind_s,mp_s_ind_e,
     +   mp_sgxnum,mp_sgynum,
     +   gamma_model,
     +   mp_centroidx, mp_centroidy, mp_centerx, mp_centery,
     +   mp_hbd, mp_s_r_max, mp_width,
     +   traj_port_model,
     +   qlat_model, qlong_model, ra, dec, t0par,
     +   meth_max, meth_t, meth, meth_n, 
     +   magfail, mag_model)
      write(6,*) '--------------------------'

      do i=1,mmodel
        fl= mag_model(i,1)*fsogle + fbogle
        fl= 18.d0 - 2.5*log10(fl)
        write(35,101) date_model(i,1), fl, mag_model(i,1)
 101    format(f15.7, f10.5, f10.5)
      enddo

      offset_x = b/2d0 -q/(1d0+q)/b
      offset_y = 0.d0
      write(6,*) '--------------------------'
      write(6,*) b, q

      call gencaustics(b, q, offset_x, offset_y)

!      call traj_vs_caus(aoutp, nparmout, date_model, mmodel, nmodel, 
! + ndat_model, ra, dec, t0par, dcen, cen_pass_l, dplan, plan_pass_l)
!      write(*,*) dcen, cen_pass_l, dplan, plan_pass_l

1001  continue

      call cpu_time(finish)
      print '("Time = ",f10.3," seconds.")',finish-start

      end
      
      Include './source/getdat.f'
      Include './source/genmap_sub.f'
      Include './source/loadmap.f'
      Include './source/getbinp.f'
      Include './source/getmapmag.f' 
      Include './source/hex.f'
      Include './source/parsubs.f'
      Include './source/dcaustic.f'
      Include './source/otherimage.f'
      Include './source/getmags_binary.f'
      Include './source/getquad.f'
      Include './source/getchi2.f'
      Include './source/inv.f'
      Include './source/taylor_2.f'
      Include './source/mcmc_params.f'
      Include './source/read_options.f'
      Include './source/sort4rrci.f'

      Include './source/indexx.f'
      Include './source/jacobi.f'
      Include './source/laguer.f' ! root solver from Numerical Recipes
      Include './source/zroots.f' ! root solver from Numerical Recipes
      Include './source/cmplx_roots_sg_77.f' ! suggested root solver


==> anc/mcmc.f <==
      Program mcmc
      implicit none
      integer*4 nparmin,nparmout,ndata,nobs
      integer nparmin_mcmc
      parameter (nparmin = 9)
      parameter (nparmout= 9) 
      parameter (ndata=5000) ! TINKER
      parameter (nobs=1) ! TINKER
      real*8    ainp_chain(nparmin),aoutp(nparmout),ainp0(nparmin)
      real*8    ainp_trial(nparmin)
      real*8    ainp_min(nparmin)
      real*8    ainp_max(nparmin)
      integer   kfix(nparmin), kfix_b, kfix_q
      real*8    date(ndata,nobs),flux(ndata,nobs),err(ndata,nobs)
      integer*4 ndat(nobs)
      real*8    qmag(ndata,nobs)
      real*8    qlat(nobs), qlong(nobs)
      real*8    ra,dec, t0par
      real*8    chi2(nobs+1) ! the last one is for all soft constraints
      real*8    fs(nobs),fb(nobs),chi2max(nobs)
      integer*4 kmax(nobs)
      real*8    chi2min, chi2tot
      logical bad(ndata,nobs)
      real*8 adj(nparmin),adj0(nparmin)
      integer*4 nob
c Variables to avoid covariance matrices with abominable rejection rates
      logical old_cov_status !Is there saved covariance matrix?
      integer*4 n_trial, n_reject 
      !# of trials since last matrix, # rejected
      integer nt_max 
      parameter (nt_max=1000)
      real*8 e_vec(nparmin,nparmin), e_val(nparmin) 
      ! these are in fact not eigen_values but sqrt(eigen_value)
      real*8 e_vec_old(nparmin,nparmin), e_val_old(nparmin) 

      real*8 fserr(nobs),fberr(nobs)
      real*8 PI
      parameter (PI=3.141592653589793238462643d0)

      integer*4 itemp, k

      integer idum_tran, idum_accept ! first is for transformation 
! of parameters; second - for deciding if we're accepting given link

      integer ip
      real*8 random
      real*8 likeratio
      real RAN1
      integer j
      integer nchain, nuse, n_cov, n_stable
c     nuse is the number of 
c     chain members one wants to use to evaluate covariance matrix
c     n_cov and n_stable give minimum number of links accepted needed 
c     to find the covariance matrix and make it stable
      parameter(nchain = 200000) ! TINKER
      real*8 m_par(nparmin, nchain) 
      real*8 m_chi2tot(nchain)
      real*8 chi2_thres_1, chi2_thres_2
      real*8 chi2tot_trial
      parameter(chi2_thres_1 = 10.d0) ! TINKER
c     threshold for obtaining useful covariance matrix
      parameter(chi2_thres_2 = 1.d0) ! TINKER
c     threshold for stable covariance matrix
 
      integer stat_all, stat_reject, stat_chain, m_reject 
! stat_all - number of links already tried; stat_chain - links accepted

      real*8 get_min, chi2min_new, chi2min_old, chi2_diff, chi2min_temp
      integer i
       
      real*8 reject_thres, reject_thres_2, reject_rate
      parameter(reject_thres   = 0.90d0) ! TINKER
      parameter(reject_thres_2 = 0.10d0) ! TINKER

      integer last_all, last_reject
      integer nuse_all
      logical pass1, pass2, caus_side_cons, caus_side_same

      integer nchain_max, nall_max

      real*8 vec_temp(nparmin), tt
      logical switch_cov_status, switch_stable_status

      integer nuse_max
      parameter (nuse_max = 200) ! TINKER

      real*8 mgamma(nobs)
      real*8 adj_fac

      real*8 errfac !Error factor for getchi2 = MCMC temperature
      real*8 mp_width, mp_radius12, mp_radius22
      real*8 mp_rhomin, mp_gridsize, mp_h_rhomin_rat, mp_grid_to_rhomin
      real*8 mp_s_r_max
      real*8 b, q
      integer mp_ncount, mp_DIM1,mp_DIM2
      parameter (mp_DIM1=140000000) ! TINKER
      parameter (mp_DIM2=12000000) ! TINKER
      integer mp_sind_s(mp_DIM2),mp_sind_e(mp_DIM2)
      real*4 mp_centroidx(mp_DIM2),mp_centroidy(mp_DIM2)
      real*4 mp_centerx(mp_DIM2),mp_centery(mp_DIM2)
      character*1 mp_hbd(mp_DIM2)
      real*4 mp_sx(mp_DIM1),mp_sy(mp_DIM1)
      character*1 mp_cbd(mp_DIM1)
      integer*4 mp_boxind(mp_DIM1)
      real*8 mp_sgxmin,mp_sgymin
      integer mp_sgxnum,mp_sgynum,mp_s_ind_s,mp_s_ind_e
      real*8 mp_h, mp_h_x, mp_h_y
      real*8 mp_scx, mp_scy
      logical readerr
      logical magfail
      logical io_intense
      real*8 start, finish
      integer traj_port(nobs)

      character*250 print_str ! used to keep the last accepted link

      integer meth_max ! maximum number of method entries
      parameter (meth_max = 20)
      integer meth(meth_max), meth_n
      real*8 meth_t(2,meth_max)
      logical mp_used

      real*8 fconst(2*nobs+2)
      real*8 piEchi2(5), pix, piy, addchi2 

      character*80 opt_file, meth_file, map_opt_file, paramin_file 
      character*80 rand_file, sw_cov_file, sw_st_file, errfac_file
      character*80 e_vec_file, e_val_file
      parameter (opt_file = './input/options') ! TINKER
      parameter (meth_file = './input/method')
      parameter (map_opt_file = './input/map_options')
      parameter (paramin_file = './input/parameter.init')
      parameter (rand_file = './input/random.input')
      parameter (sw_cov_file = './input/switch.cov.status')
      parameter (sw_st_file = './input/switch.stable.status')
      parameter (errfac_file = './input/errfac')
      parameter (e_vec_file = './input/e_vec.init.dat')
      parameter (e_val_file = './input/e_val.init.dat')
      character*80 stfile_eval, stfile_evec, stfile_st, stfile_cov
      parameter (stfile_eval = './status/e_val.init.dat')
      parameter (stfile_evec = './status/e_vec.init.dat')
      parameter (stfile_st = './status/switch.stable.status')
      parameter (stfile_cov = './status/switch.cov.status')


      call cpu_time(start)
C      io_intense=.true.
      io_intense=.false. ! TINKER

      switch_cov_status = .false.
      switch_stable_status = .false.
      old_cov_status = .false.

      adj_fac=1.0!MCMC step size ! TINKER

      do nob = 1,nobs
         traj_port(nob) = 0
c     define the file port for trajectory files; 0 - no print
      enddo

      call read_met_tab(meth_file, meth_max, meth_t, meth, meth_n, 
     + mp_used)
     
      do i = 1, 2*nobs+2
         fconst(i) = 0.
      enddo
      caus_side_cons = .false. ! TINKER default values
      n_cov = 10
      n_stable = 100
      t0par = 0.
      nchain_max = 10000
      nall_max = 0
      piEchi2(3) = -1
      piEchi2(5) = -1
      call read_opt(opt_file, nobs, fconst, nchain_max, nall_max, 
     +             n_cov, n_stable, t0par, 
     +             caus_side_cons, caus_side_same, piEchi2)
      nchain_max = nchain_max + 1 ! thanks to this the number of links 
      ! printed is exactly the same as number of links asked
      
C map params: first default values and then reading from file
      if (mp_used) then
         mp_rhomin = 0.005d0 ! TINKER
         mp_h_rhomin_rat = 0.01d0
         mp_s_r_max = 0.1d0      
         mp_grid_to_rhomin = 0.02d0
         mp_width = 0.2d0
         call read_map_opt(map_opt_file, mp_rhomin, mp_h_rhomin_rat, 
     +          mp_s_r_max, mp_grid_to_rhomin, mp_width)
         mp_gridsize = mp_grid_to_rhomin * mp_rhomin   
      endif

c---------------READ IN VARIOUS PARAMETERS-------------------------
      open(16,file='./status/temp.record',status='unknown',
     + access='append') 
      open(17,file='./status/cov.record',status='unknown', 
     + access='append') 

      open(53,file=paramin_file, status='old')
      read(53,*) ainp0
      read(53,*) ainp_min
      read(53,*) ainp_max
      read(53,*) adj0
      read(53,*) kfix
      close(53)

      open(54,file=rand_file,status='old')
      read(54,*) idum_tran
      read(54,*) idum_accept
      close(54)

      open(55,file=sw_cov_file, status = 'old')
      read(55,*) switch_cov_status 
        !Is there an existing covariance matrix?
      close(55)
      open(56,file=sw_st_file, status='old')
      read(56,*) switch_stable_status !Is the chain stable?
      close(56)

      open(57,file=errfac_file, status='old')
      read(57,*) errfac
      close(57)

      call getkfix_bq(kfix, nparmin, kfix_b, kfix_q)
      if (mp_used.and.(kfix_b.eq.0.or.kfix_q.eq.0)) then      
          write(*,*) 'THIS VERSION OF THE CODE DOES NOT ALLOW MAP AND
     + VARIABLE b OR q'
          stop
      endif

      nparmin_mcmc = nparmin
      do i = 1, nparmin
         nparmin_mcmc = nparmin_mcmc - kfix(i)
      enddo

! Formula based on sec. 5 of 
! Dong S., Udalski A., Gould A., et al. 2007 ApJ 664, 862 
! "First Space-Based Microlens Parallax Measurement: 
! Spitzer Observations of OGLE-2005-SMC-001"
! http://adsabs.harvard.edu/abs/2007ApJ...664..862D
      nuse = nint(sqrt(PI)*exp(1.d0)*(nparmin_mcmc/exp(1.d0))
     + **((nparmin_mcmc+1)/2)) ! TINKER
      nuse_all = nint(sqrt(PI)*exp(1.d0)*(nparmin_mcmc/exp(1.d0))
     + **((nparmin_mcmc+1)/2)) ! TINKER

      if (n_stable.lt.2 * nuse) n_stable = 2 * nuse
      if (n_cov.gt.n_stable) then
         write(*,*) 'THERE IS NO POINT IN HAVING N_COV (', n_cov, 
     *    ') TO BE LARGER THAN N_STABLE (', n_stable, ')'
         STOP
      endif

      if(nuse.gt.nuse_max)  then
         nuse = nuse_max
         nuse_all = nuse_max
      endif
C--------INITIALIZE PARAMETERS----------------
      if(io_intense)write(16,307)'Input: ',(ainp0(itemp),itemp=1,
     +     nparmin)

      do i=1,nparmin
         adj0(i) = adj0(i)*adj_fac
      enddo
      do i=1,nparmout
         aoutp(i)=0d0
      enddo

      stat_all      = 0
      stat_reject   = 0
      stat_chain    = 0
      last_all      =0
      last_reject   =0
      n_trial       =0
      n_reject      =0
      m_reject = 0

      reject_rate = 0.5d0

      do i = 1,nchain
         m_chi2tot(i) = 0.d0
         do j = 1,nparmin
            m_par(j, i) = 0.d0
         enddo
      enddo
! TINKER
      open(32,file='./output/chain.all.dat', 
     + status='unknown',access='append')

c     Load Data
      call getdat(date,flux,err,bad,ndat,ndata,nobs, 
     +     mgamma, qlat, qlong, ra, dec)

      call getparm(ainp0,aoutp,nparmin,nparmout)
      call getparm_bq(ainp0, nparmin, b, q)
      if(io_intense) write(16,*) b,q

      call checkparm(ainp0, ainp_min, ainp_max, pass1, nparmin)
      call check_caus_sides(aoutp, nparmin, date, ndata, nobs, 
     +      ndat, ra, dec, t0par, caus_side_cons, caus_side_same, pass2)
      if(.not.pass1.or.(.not.pass2)) then
        write(*,*) 'STARTING LINK OF MCMC IS NOT WITHIN LIMITS'
        STOP
      endif

c     Generate map
      if (mp_used) then
        if (io_intense) write(16,*) 'Generating Map...'
        call imagemap_binary(b,q,
     +           mp_rhomin, mp_h_rhomin_rat, mp_s_r_max,
     +           mp_gridsize, mp_width,
     +           mp_DIM1,
     +           mp_sx,mp_sy,mp_cbd,mp_boxind,
     +           mp_ncount,
     +           mp_scx,mp_scy,
     +           mp_sgxmin,mp_sgymin,mp_sgxnum,mp_sgynum,
     +           mp_h,mp_h_x,mp_h_y,
     +           mp_s_ind_s,mp_s_ind_e,
     +           readerr)
     
        if(readerr) then
           write(97,*) 'Map Generation Error'
           write(97,*) 'Program is halted'
           call flush(97)
           goto 1001
        endif


        if(io_intense) write(16,*) 'Loading Map...'
        call loadmap3(mp_ncount, mp_DIM1, mp_DIM2,
     +     mp_sx, mp_sy, mp_cbd, mp_boxind,
     +     mp_s_ind_s, mp_s_ind_e, mp_sgxmin, mp_sgymin,
     +     mp_sgxnum, mp_sgynum, mp_h, mp_h_x, mp_h_y,
     +     readerr, mp_sind_s, mp_sind_e,
     +     mp_centroidx, mp_centroidy, mp_centerx, mp_centery, mp_hbd)

        if(readerr) then
           write(97,*) 'Map Generation Error'
           write(97,*) 'Program is halted'
           call flush(97)
           goto 180
        endif 
        call cpu_time(finish)
        if(io_intense) write(16,998)finish-start
 998    format('Time = ',f10.3,' seconds.')
      endif ! is map used (~40 lines before)

c     Start From Here
c     If there is an existing covariance matrix, load it.
      if(switch_cov_status) then
         i = 0 
         open(1,file=e_vec_file, status='old')
 111     read(1,*,end=222) vec_temp
         i = i+1
         do j=1,nparmin
            e_vec(i,j) = vec_temp(j)
         enddo
         goto 111
 222     continue
         close(1)

         i = 0
         open(1,file=e_val_file, status='old')
 113     read(1,*,end=223) tt
         i = i+1
         e_val(i) = tt
         goto 113 
 223     continue
         close(1)
      endif

      chi2min = 999999.d0

c     Set first link in chain
      do i = 1,nparmin
         ainp_chain(i) = ainp0(i)
         ainp_trial(i) = ainp0(i)
         adj(i)  = adj0(i)
      enddo

40    continue  


c     Generate and fit lightcurve using parameters
      call getparm(ainp_chain,aoutp,nparmin,nparmout)
      if(io_intense) then 
         call alpha_to_deg(aoutp, nparmin)
         write(16,306) (aoutp(itemp),itemp=1,nparmout)
         call alpha_to_rad(aoutp, nparmin)
      endif
      call getmags_binary
     + (aoutp,nparmout,date,bad,ndata,nobs,ndat,mp_ncount,
     +   mp_DIM1,mp_DIM2,mp_sind_s,mp_sind_e,mp_sx,mp_sy,mp_cbd,
     +   mp_sgxmin,mp_sgymin,mp_h,mp_h_x,mp_h_y,
     +   mp_scx,mp_scy,
     +   mp_radius12,mp_radius22,mp_gridsize,mp_s_ind_s,mp_s_ind_e,
     +   mp_sgxnum,mp_sgynum,
     +   mgamma,
     +   mp_centroidx, mp_centroidy, mp_centerx, mp_centery,
     +   mp_hbd, mp_s_r_max, mp_width,
     +   traj_port,
     +   qlat, qlong, ra, dec, t0par,
     +   meth_max, meth_t, meth, meth_n,
     +   magfail, qmag)
      call getchi2(qmag, flux, err, bad, ndata, nobs, ndat, errfac, 
     +   fconst, chi2, fs, fb, fserr, fberr, kmax, chi2max)
      if (piEchi2(3).ge.0) then ! piE is constrained 
        call getparm_piE(aoutp, nparmin, pix, piy)
        call addchi2_piE(piEchi2, pix, piy, addchi2)
        chi2(nobs+1) = chi2(nobs+1) + addchi2
      endif  

      if(io_intense) then
         do nob=1,nobs
            do k = 1,ndat(nob)
               write(61,302) date(k,nob), qmag(k,nob)
            enddo
         enddo
 302     format(f15.8, f10.6)
         close(61)
      endif

      chi2tot = 0d0
      do 720 nob=1,nobs+1
         chi2tot = chi2tot + chi2(nob)
 720  continue

      call alpha_to_deg(aoutp, nparmin)
      write(6,306) (aoutp(itemp),itemp=1,nparmout),chi2tot*errfac**2,
     +        chi2tot*errfac**2, stat_all, stat_chain, stat_reject, 
     +        switch_cov_status,switch_stable_status
      call alpha_to_rad(aoutp, nparmin)

      chi2tot_trial = chi2tot
      chi2min_new   = chi2tot
      chi2min_old   = chi2tot

C MAIN LOOP STARTS HERE (for ACCEPTED links; for rejected see goto 51)
50    continue

c     Set new link
      do ip = 1,nparmin
        ainp_chain(ip) = ainp_trial(ip)
      enddo
      chi2tot = chi2tot_trial
     
      call getparm(ainp_chain,aoutp,nparmin,nparmout)

c     Output new link to file
      open(53,file='./status/parameter.init',status='unknown')
      write(53,503) (ainp_chain(itemp),itemp=1,nparmin)
      write(53,504) ainp_min
      write(53,504) ainp_max
      write(53,503) adj0
      write(53,*) kfix 
      call flush(53)
      close(53)

      open(54,file='./status/random.input',status='unknown')
      write(54,*) idum_tran
      write(54,*) idum_accept
      call flush(54)
      close(54)

c     Output link and best fit
      if (stat_all.gt.0) then ! in first link it does not have any value
         if (nall_max.gt.0.and.stat_all.gt.nall_max) then  
      ! we've done a few steps more than asked, so we discard them now:
           m_reject = m_reject - (stat_all - nall_max)
         endif 
         write(32, 309) m_reject, print_str(1:len_trim(print_str)) 
        ! m_reject corresponds to this link!
 309  format(i7, a)
         call flush(32)
      endif
      call alpha_to_deg(aoutp, nparmin)
      write(print_str, 308) chi2tot, (aoutp(itemp),itemp=1,nparmout),
     + (fs(itemp),fb(itemp),itemp=1,nobs),(chi2(itemp),itemp=1,nobs)
      call alpha_to_rad(aoutp, nparmin)

      m_reject=0
      stat_chain = stat_chain + 1 
      
      if (nall_max.gt.0.and.stat_all.ge.nall_max) STOP 
      if (stat_chain.ge.nchain_max) STOP 
      ! that's where the program ends!!!

      do i = 1,nparmin
        m_par(i, stat_chain) = ainp_chain(i)
      enddo
      m_chi2tot(stat_chain) = chi2tot

c     If nuse links have collected, and chain is not stable,
      if(mod(stat_chain,nuse).eq.0.and.(.not.switch_stable_status)) then
        chi2min_old = chi2min_new
        chi2min_new = get_min(m_chi2tot, nchain, stat_chain, nuse)
        chi2_diff   = chi2min_new-chi2min_old

        if (io_intense) then
          write(16,*) '----------------------------------'
          write(16,*) 'Every', nuse, '   points in the CHAIN'
          write(16,*) chi2_diff, chi2min_new, chi2min_old, 
     +           reject_rate,switch_stable_status 
          write(16,*) '----------------------------------'
        endif
        call flush(16)
ccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc

        if(.not.switch_stable_status) then

C     IF THE CHAIN IS STABLE
c     Conditions for stability
          if((chi2_diff.lt.1.d0).and.(chi2_diff.gt.-1.d0) ! TINKER
     +       .and.(reject_rate.ge.reject_thres_2)
     +       .and.(reject_rate.le.reject_thres)
     +       .and.(switch_cov_status).and.(stat_chain.ge.n_stable)  
     +       .and.(old_cov_status)) then

            switch_stable_status = .true.

c     Save old covariance matrix
            do i = 1, nparmin
              e_val_old(i) = e_val(i)
              do j = 1, nparmin
                e_vec_old(i,j) = e_vec(i,j)
              enddo
            enddo
            old_cov_status = .true.
            n_trial = 0
            n_reject = 0

            open(56,file=stfile_st,status='unknown')
            write(56,*) switch_stable_status 
            call flush(56)
            close(56)
            write(16,*) stat_all, stat_chain
            call flush(16)

            if (io_intense) then
              write(16,*) '----------------------------------'
              write(16,*) 'STABLE!!!'
              write(16,*) reject_rate, stat_all, stat_chain
              write(16,*) '----------------------------------'
            endif
            call flush(16)

            call get_cov(m_par, m_chi2tot,
     +        e_val, e_vec, nchain, nparmin, chi2min_new,
     +        stat_chain, stat_chain)

c     Output the covariance matrix 
            open(54,file=stfile_evec,status='unknown')
            open(50,file=stfile_eval,status='unknown')

            do i=1,nparmin
              write(54,105) (e_vec(i,itemp),itemp=1,nparmin)
              write(50,*) e_val(i)
            enddo
            call flush(54)
            call flush(50)
            close(50)
            close(54)

C     IF THE CHAIN IS NOT STABLE, BUT A COVARIANCE MATRIX CAN BE MADE
          else if(chi2_diff.gt.-10.d0.and.stat_chain.ge.n_cov) then 
          ! TINKER above
c     Save the old covariance matrix
            if (switch_cov_status) then
              do i = 1, nparmin
                e_val_old(i) = e_val(i)
                do j = 1, nparmin
                  e_vec_old(i,j) = e_vec(i,j)
                enddo
              enddo
              old_cov_status = .true.
            endif
            n_trial = 0
            n_reject = 0
            switch_cov_status = .true.

            open(55, file=stfile_cov, status='unknown')
            write(55,*) switch_cov_status
            call flush(55)
            close(55)
            
            if (io_intense) then
              write(16,*) '----------------------------------'
              write(16,*) 'delta_chi2 > -10'
              write(16,*) chi2_diff,chi2min_new,chi2min_old,reject_rate
              write(16,*) 'Getting Covariance Matrix'
              write(16,*) '----------------------------------'
              call flush(16)
            endif

c     Get the covariance matrix
	    call get_cov(m_par,m_chi2tot,
     +        e_val, e_vec, nchain, nparmin, chi2min_new, 
     +        stat_chain, stat_chain)
c     and save it
	    open(20,file='./status/e_val.tem.dat',status='unknown')
	    open(24,file='./status/e_vec.tem.dat',status='unknown')
	    do i=1,nparmin
              write(24,105) (e_vec(i,itemp),itemp=1,nparmin)
              write(20,*) e_val(i)
   	    enddo
            call flush(24)
	    call flush(20)
	    close(20)
	    close(24)
	  endif
        endif
      endif

C MAIN LOOP STARTS HERE (for REJECTED links; for accepted see goto 50)
51    continue
c     increment counters
      stat_all     = stat_all + 1
      last_all     = last_all + 1
      n_trial      = n_trial  + 1

c     If nuse points have collected, calculate rejection rate
      if(mod(stat_all,nuse).eq.0) then
        reject_rate = last_reject/(last_all+0.d0)

        if(io_intense) then
          write(16,*) '----------------------------------'
          write(16,*) 'Every', nuse, '  points'
          write(16,218) last_reject, last_all, reject_rate
218       format(2i8, f6.3)
          write(16,206) stat_all, stat_chain, stat_reject
          write(16,*) '----------------------------------'
          call cpu_time(finish)
          if(io_intense) write(16,998)finish-start
        endif
        call flush(16)

        last_all = 0
        last_reject = 0
        if(stat_chain.ge.nuse_all
     +    .and.(.not.switch_stable_status).and.
     +    (.not.switch_cov_status)) then

C       CHAIN STABILITY
          if (chi2_diff.gt.-200d0.AND.stat_chain.ge.n_cov) then ! TINKER
            switch_cov_status = .true.
            open(55, file=stfile_cov, status='unknown') 
            write(55,*) switch_cov_status
            call flush(55)
            close(55)
            if(io_intense) write(16,*) nchain, stat_chain, nuse
            call flush(16)

            chi2min_temp = get_min(m_chi2tot, nchain, 
     +                          stat_chain, stat_chain)

            if(io_intense) then 
              write(16,*) '----------------------------------'
              write(16,*) 'Getting Covariance Matrix 2'
              write(16,*) '----------------------------------'
              call flush(16)
            endif
            call get_cov(m_par,m_chi2tot,
     +                e_val, e_vec, nchain, nparmin, chi2min_temp,
     +                stat_chain, stat_chain)

            open(20,file=stfile_eval,status='unknown')
            open(24,file=stfile_evec,status='unknown')
            do i=1,nparmin
              write(24,105) (e_vec(i,itemp),itemp=1,nparmin)
              write(20,*) e_val(i)
            enddo
            call flush(24)
            call flush(20)
            close(20)
            close(24)

            n_trial = 0
            n_reject = 0

          else
            nuse_all = nuse_all + nuse
          endif
        endif
      endif

c-------Check acceptance rate, if abominable, fix.
      if(n_trial.gt.nt_max) then
        reject_rate = n_reject/(n_trial+0.d0)

        if(io_intense) write(16,*) 'rejection rate', reject_rate,nt_max

        if(reject_rate.gt.0.95)then 

          write(17,999) stat_all, stat_chain, switch_cov_status,
     +           old_cov_status, switch_stable_status
 999      format(2i10, 3L2)
          call flush(17)

          switch_stable_status = .false.

          open(56, file=stfile_st, status='unknown')
          write(56,*) switch_stable_status 
          call flush(56)
          close(56)

c     ABOMINABLE
          if (.not.switch_cov_status) then
            do i = 1, nparmin
              adj(i) = adj(i)/10d0 ! TINKER
            enddo
          else
            if (reject_rate.gt.0.99) then ! TINKER
              switch_cov_status = .false.
              old_cov_status = .false.
              do i = 1,nparmin
                adj(i)  = adj0(i)
              enddo
            else

              if (old_cov_status) then
                do i = 1,nparmin
                  e_val(i) = e_val_old(i)
                  do j = 1, nparmin
                    e_vec(i,j) = e_vec_old(i,j)
                  enddo
                enddo
                old_cov_status = .false.
              else
                do i = 1,nparmin
                  e_val(i) = e_val(i)/10d0 ! TINKER
                enddo
              
              endif

            endif

          endif

        endif

        n_trial = 0
        n_reject = 0

        open(55, file=stfile_cov, status='unknown')
        write(55,*) switch_cov_status 
        call flush(55)
        close(55)

      endif

      if(switch_cov_status) then
         call probtran_cov(ainp_chain, ainp_trial, adj, nparmin, 
     +        idum_tran, e_vec, e_val, kfix)
      else
         call probtran(ainp_chain, ainp_trial, adj, nparmin, idum_tran, 
     +        kfix)
      endif
      call getparm(ainp_trial,aoutp,nparmin,nparmout)

c     reject point if parameters are outside limits
      call checkparm(ainp_trial, ainp_min, ainp_max, pass1, nparmin)
      call check_caus_sides(aoutp, nparmin, date, ndata, nobs, 
     +      ndat, ra, dec, t0par, caus_side_cons, caus_side_same, pass2)
      if(.not.pass1.or.(.not.pass2)) then
         write(18,*) '------' 
         write(18,306) (ainp_trial(itemp), itemp=1,nparmin)
         write(18,306) (ainp_min(itemp), itemp=1,nparmin)
         write(18,306) (ainp_max(itemp), itemp=1,nparmin)
         call flush(18)
         stat_reject  = stat_reject + 1 
         last_reject  = last_reject + 1
         n_reject        = n_reject + 1
         goto 51 !reject point
      endif

      call getmags_binary
     + (aoutp,nparmout,date,bad,ndata,nobs,ndat,mp_ncount,
     +   mp_DIM1,mp_DIM2,mp_sind_s,mp_sind_e,mp_sx,mp_sy,mp_cbd,
     +   mp_sgxmin,mp_sgymin,mp_h,mp_h_x,mp_h_y,
     +   mp_scx,mp_scy,
     +   mp_radius12,mp_radius22,mp_gridsize,mp_s_ind_s,mp_s_ind_e,
     +   mp_sgxnum,mp_sgynum,
     +   mgamma,
     +   mp_centroidx, mp_centroidy, mp_centerx, mp_centery,
     +   mp_hbd,mp_s_r_max,mp_width,
     +   traj_port,
     +   qlat, qlong, ra, dec, t0par,
     +   meth_max, meth_t, meth, meth_n,
     +   magfail, qmag)
      call getchi2(qmag, flux, err, bad, ndata, nobs, ndat, errfac, 
     +   fconst, chi2, fs, fb, fserr, fberr, kmax, chi2max)
      if (piEchi2(3).ge.0) then ! piE is constrained 
         call getparm_piE(aoutp, nparmin, pix, piy)
         call addchi2_piE(piEchi2, pix, piy, addchi2)
         chi2(nobs+1) = chi2(nobs+1) + addchi2
      endif
      
      chi2tot_trial = 0
      do 20 nob = 1, nobs+1 
         chi2tot_trial = chi2tot_trial + chi2(nob)
20    continue

      call alpha_to_deg(aoutp, nparmin)
      write(6,306) (aoutp(itemp),itemp=1,nparmout),
     +        chi2tot_trial*errfac**2,
     +        chi2tot*errfac**2, stat_all, stat_chain, stat_reject, 
     +        switch_cov_status,switch_stable_status
      call alpha_to_rad(aoutp, nparmin)

c     Calculate likelihood ratio of point.
      if (chi2tot_trial.lt.chi2tot) then
        goto 50 !add to chain
      else
        likeratio = exp((chi2tot-chi2tot_trial)/2.d0)
        random = RAN1(idum_accept)

        if(random.lt.likeratio) then
          goto 50 !add to chain
        else
          stat_reject  = stat_reject + 1
          last_reject  = last_reject + 1
          n_reject = n_reject + 1
          m_reject = m_reject+1
          goto 51 !reject
        endif
      endif


220   continue
210   continue
200   continue
190   continue
180   continue
1001  continue

      call cpu_time(finish)
      if(io_intense) write(16,998)finish-start 
105   format(13f12.7) ! TINKER
206   format(3i9)
 306  format(f9.4,f9.5,f8.4,f11.7,2f5.2,f9.5,f7.4,f11.8, 
     +     2f10.2,i8,i7,i8,2L2) ! TINKER
! 306 is the format printed to standard output:
! t_0, u_0, t_E, rho, pi_{E,N}, pi_{E,E}, alpha, s, q, 
! chi2tot_trial*errfac**2, chi2tot*errfac**2, numer of links tried, 
! number of links accepted, number of links rejected, 
! is the cov. matrix found?, is the cov. matrix stable?

 307  format(a11,f12.7,2f10.6,4f11.7,2f10.5,f15.2,f9.6,f9.7) ! TINKER
 308  format(f11.4, 
     + f12.6,f11.7,f10.6,f13.9,2f5.2,f11.7,f10.7,f13.10,  
     + 2f11.6, 1f10.3) ! TINKER
! 308 is the output written to the main file: output/chain.all.dat :
! chi^2, t_0, u_0, t_E, rho, pi_{E,N}, pi_{E,E}, alpha, s, q, 
! chi^2_data1, ..., chi^2_dataN, where N is number of datasets

503   format(f12.8,f14.10,f12.7,f15.12,2f13.9,f13.7,2f10.6) ! TINKER
504   format(f15.6,f12.6,f13.6,f15.9,2f16.8, 
     + f15.6, 2f9.5) ! TINKER
      STOP
      END

      Include './source/getdat.f'
      Include './source/genmap_sub.f'
      Include './source/loadmap.f'
      Include './source/getbinp.f'
      Include './source/getmapmag.f' 
      Include './source/hex.f'
      Include './source/parsubs.f'
      Include './source/otherimage.f'
      Include './source/getmags_binary.f'
      Include './source/getquad.f'
      Include './source/getchi2.f'
      Include './source/inv.f'
      Include './source/taylor_2.f'
      Include './source/mcmc_params.f'
      Include './source/mcmc_proc.f'
      Include './source/read_options.f'
      Include './source/sort4rrci.f'

      Include './source/gasdev.f'
      Include './source/indexx.f'
      Include './source/jacobi.f'
      Include './source/ran1.f'
      Include './source/ran2.f'
      Include './source/laguer.f' ! root solver from Numerical Recipes
      Include './source/zroots.f' ! root solver from Numerical Recipes
      Include './source/cmplx_roots_sg_77.f' ! suggested root solver



==> anc/ob08092_grid <==
5.17820 0.000140
5.12620 0.000219
5.10020 0.000219
5.43820 0.000332
5.49020 0.000287
5.23020 0.000196
5.38620 0.000309
5.07420 0.000309
5.20420 0.000366
5.36020 0.000264
5.49020 0.000174
5.04820 0.000264
5.36020 0.000242
5.36020 0.000366
5.49020 0.000264
5.33420 0.000162
5.28220 0.000230
5.33420 0.000264
5.49020 0.000298
5.28220 0.000298
5.23020 0.000355
4.99620 0.000298
5.17820 0.000309
5.17820 0.000355
4.97020 0.000253
5.36020 0.000196
5.49020 0.000208
5.30820 0.000208
5.25620 0.000162
5.33420 0.000355
5.28220 0.000275
5.23020 0.000140
5.23020 0.000275
5.15220 0.000208
5.38620 0.000151
5.30820 0.000253
5.46420 0.000309
5.28220 0.000219
5.20420 0.000230
5.28220 0.000355
5.41220 0.000208
5.25620 0.000343
5.38620 0.000253
5.54220 0.000230
5.10020 0.000321
5.33420 0.000287
5.04820 0.000151
5.15220 0.000140
5.23020 0.000129
5.23020 0.000309
5.15220 0.000264
5.41220 0.000275
5.02220 0.000321
5.20420 0.000140
5.02220 0.000275
5.43820 0.000196
5.38620 0.000129
5.41220 0.000151
5.20420 0.000264
5.15220 0.000230
5.25620 0.000264
5.38620 0.000219
5.20420 0.000242
5.20420 0.000117
5.04820 0.000219
5.28220 0.000140
5.12620 0.000309
5.15220 0.000185
5.15220 0.000174
4.99620 0.000287
5.38620 0.000208
5.10020 0.000129
5.15220 0.000287
5.30820 0.000242
5.30820 0.000264
5.17820 0.000162
5.12620 0.000264
5.38620 0.000321
5.04820 0.000332
5.10020 0.000298
5.36020 0.000332
5.38620 0.000355
5.25620 0.000253
5.12620 0.000174
5.12620 0.000196
5.33420 0.000366
5.43820 0.000253
5.07420 0.000264
5.20420 0.000309
5.46420 0.000208
5.15220 0.000332
5.10020 0.000275
5.23020 0.000253
5.25620 0.000230
5.02220 0.000309
5.51620 0.000298
5.30820 0.000185
4.99620 0.000174
5.15220 0.000151
5.20420 0.000253
5.54220 0.000253
4.94420 0.000230
5.33420 0.000253
5.41220 0.000174
5.25620 0.000355
5.46420 0.000343
5.07420 0.000298
5.25620 0.000196
5.02220 0.000151
5.30820 0.000309
5.54220 0.000242
5.46420 0.000151
5.30820 0.000129
5.38620 0.000287
5.38620 0.000275
4.99620 0.000208
5.41220 0.000298
5.04820 0.000185
5.07420 0.000185
5.56820 0.000253
5.17820 0.000343
5.36020 0.000151
5.49020 0.000151
4.94420 0.000253
5.04820 0.000343
5.51620 0.000264
5.10020 0.000151
5.51620 0.000309
5.04820 0.000242
5.28220 0.000174
4.97020 0.000230
5.36020 0.000298
5.51620 0.000253
5.51620 0.000196
5.23020 0.000106
5.43820 0.000309
5.43820 0.000287
5.33420 0.000129
5.51620 0.000208
5.25620 0.000185
5.23020 0.000298
5.20420 0.000321
5.54220 0.000275
5.04820 0.000208
5.17820 0.000366
5.25620 0.000140
5.38620 0.000230
5.02220 0.000174
4.99620 0.000275
5.07420 0.000162
5.38620 0.000185
5.20420 0.000343
5.10020 0.000287
5.28220 0.000287
5.07420 0.000219
5.17820 0.000275
5.02220 0.000242
5.38620 0.000162
5.20420 0.000298
5.36020 0.000343
5.51620 0.000275
5.23020 0.000162
5.07420 0.000287
5.17820 0.000117
5.30820 0.000140
5.04820 0.000321
5.36020 0.000219
5.07420 0.000242
5.41220 0.000196
5.25620 0.000219
5.10020 0.000309
5.43820 0.000219
5.02220 0.000287
5.51620 0.000174
5.30820 0.000230
5.25620 0.000309
5.33420 0.000174
5.43820 0.000275
5.12620 0.000321
5.04820 0.000230
5.02220 0.000264
4.94420 0.000242
5.17820 0.000129
5.33420 0.000332
4.97020 0.000208
5.43820 0.000321
5.41220 0.000343
5.15220 0.000219
5.38620 0.000140
5.30820 0.000343
5.46420 0.000287
5.38620 0.000196
5.12620 0.000275
5.04820 0.000253
5.33420 0.000230
5.07420 0.000343
5.17820 0.000332
5.51620 0.000230
5.30820 0.000332
4.97020 0.000242
5.30820 0.000174
5.02220 0.000298
5.20420 0.000208
5.51620 0.000287
5.07420 0.000208
5.36020 0.000355
5.49020 0.000332
5.04820 0.000174
5.28220 0.000264
5.51620 0.000242
5.38620 0.000264
5.17820 0.000196
5.46420 0.000140
5.43820 0.000151
5.28220 0.000129
5.36020 0.000230
5.25620 0.000377
5.49020 0.000253
5.51620 0.000219
5.28220 0.000321
5.43820 0.000162
5.12620 0.000140
5.28220 0.000162
5.10020 0.000162
5.10020 0.000242
5.15220 0.000162
5.20420 0.000219
5.17820 0.000174
5.30820 0.000355
5.20420 0.000185
5.36020 0.000275
5.07420 0.000174
5.25620 0.000208
5.49020 0.000219
5.23020 0.000343
5.33420 0.000242
4.99620 0.000309
5.30820 0.000162
5.41220 0.000129
5.33420 0.000298
5.46420 0.000230
5.04820 0.000287
5.25620 0.000117
4.99620 0.000230
5.36020 0.000174
5.38620 0.000343
5.46420 0.000275
4.97020 0.000287
4.97020 0.000264
5.36020 0.000129
5.17820 0.000321
5.25620 0.000366
5.33420 0.000343
5.10020 0.000174
5.23020 0.000242
5.30820 0.000196
5.28220 0.000366
5.12620 0.000129
5.46420 0.000264
5.04820 0.000275
5.25620 0.000332
5.25620 0.000151
5.02220 0.000253
5.25620 0.000129
5.25620 0.000321
4.99620 0.000242
5.10020 0.000208
5.12620 0.000253
5.38620 0.000242
5.12620 0.000230
5.07420 0.000275
5.17820 0.000242
5.17820 0.000185
5.36020 0.000253
5.33420 0.000275
5.28220 0.000332
5.28220 0.000106
5.23020 0.000185
5.02220 0.000208
5.46420 0.000298
5.56820 0.000230
5.33420 0.000309
5.38620 0.000298
5.49020 0.000309
5.04820 0.000298
5.54220 0.000219
5.25620 0.000298
5.38620 0.000174
5.23020 0.000230
5.30820 0.000287
5.10020 0.000140
5.28220 0.000242
5.46420 0.000321
5.28220 0.000253
5.15220 0.000309
5.43820 0.000185
5.20420 0.000129
5.46420 0.000196
5.17820 0.000287
5.17820 0.000151
5.30820 0.000117
5.15220 0.000343
5.41220 0.000309
5.04820 0.000309
5.23020 0.000151
5.43820 0.000298
5.49020 0.000242
5.51620 0.000185
5.33420 0.000219
5.15220 0.000321
5.43820 0.000174
5.43820 0.000208
5.04820 0.000162
5.36020 0.000185
5.12620 0.000185
5.28220 0.000151
5.23020 0.000117
5.23020 0.000264
4.99620 0.000253
5.43820 0.000242
5.15220 0.000196
5.36020 0.000208
5.12620 0.000355
5.33420 0.000185
5.10020 0.000230
5.02220 0.000162
5.12620 0.000298
5.25620 0.000287
5.46420 0.000332
5.20420 0.000151
5.15220 0.000117
5.28220 0.000196
5.28220 0.000208
5.07420 0.000332
5.02220 0.000230
5.49020 0.000185
5.02220 0.000196
5.17820 0.000230
5.25620 0.000275
5.17820 0.000208
5.41220 0.000230
5.20420 0.000162
4.97020 0.000219
5.23020 0.000219
5.23020 0.000332
5.10020 0.000264
5.41220 0.000264
5.02220 0.000185
5.41220 0.000253
5.46420 0.000185
5.20420 0.000196
5.41220 0.000355
5.15220 0.000242
5.54220 0.000196
5.30820 0.000275
5.15220 0.000129
5.41220 0.000185
5.49020 0.000230
5.20420 0.000287
5.41220 0.000321
5.07420 0.000151
4.99620 0.000196
5.10020 0.000343
5.12620 0.000343
4.97020 0.000275
5.10020 0.000355
5.28220 0.000185
5.12620 0.000242
5.20420 0.000355
4.99620 0.000185
5.33420 0.000117
5.36020 0.000140
5.43820 0.000264
4.99620 0.000219
5.23020 0.000321
5.46420 0.000253
5.23020 0.000208
5.07420 0.000140
5.30820 0.000321
5.12620 0.000162
5.46420 0.000219
5.10020 0.000196
5.25620 0.000106
5.15220 0.000298
5.15220 0.000275
5.07420 0.000321
5.46420 0.000162
5.33420 0.000321
5.28220 0.000117
5.41220 0.000287
5.41220 0.000140
5.23020 0.000174
5.38620 0.000332
5.43820 0.000343
5.54220 0.000287
5.36020 0.000162
5.02220 0.000332
5.02220 0.000219
5.33420 0.000140
5.20420 0.000275
5.30820 0.000298
5.07420 0.000253
5.36020 0.000287
5.28220 0.000343
5.43820 0.000140
5.36020 0.000117
5.25620 0.000242
5.20420 0.000332
5.23020 0.000366
5.30820 0.000366
5.07420 0.000230
5.23020 0.000377
5.36020 0.000321
5.20420 0.000174
5.25620 0.000174
5.30820 0.000151
5.07420 0.000196
5.49020 0.000162
5.04820 0.000196
5.12620 0.000151
5.36020 0.000309
5.15220 0.000366
5.41220 0.000332
5.54220 0.000208
5.49020 0.000275
5.49020 0.000196
5.30820 0.000219
5.33420 0.000196
5.12620 0.000208
5.46420 0.000174
5.41220 0.000242
4.97020 0.000196
5.33420 0.000151
5.41220 0.000162
5.17820 0.000253
5.12620 0.000332
5.10020 0.000332
5.10020 0.000185
5.12620 0.000287
5.28220 0.000309
5.54220 0.000264
5.17820 0.000298
5.41220 0.000219
5.56820 0.000242
5.04820 0.000140
5.46420 0.000242
5.49020 0.000321
5.15220 0.000253
5.10020 0.000253
4.99620 0.000264
5.17820 0.000219
5.28220 0.000377
5.17820 0.000264
5.15220 0.000355
5.33420 0.000208
5.23020 0.000287
5.43820 0.000230


==> anc/phot.dat_O3 <==
4151.83307 13.9068 0.0047
4154.84272 13.9006 0.0047
4156.90262 13.9099 0.0047
4159.82937 13.9067 0.0047
4161.88293 13.9024 0.0047
4163.89887 13.9009 0.0047
4166.83131 13.9003 0.0047
4168.86338 13.8988 0.0047
4170.87783 13.9109 0.0047
4175.89154 13.9050 0.0047
4177.79318 13.9099 0.0047
4178.84652 13.9030 0.0047
4179.88626 13.9086 0.0047
4181.82302 13.9033 0.0047
4182.87141 13.9028 0.0047
4184.76268 13.9022 0.0047
4185.88135 13.9060 0.0047
4189.91324 13.9096 0.0047
4191.86760 13.9022 0.0047
4192.78626 13.9014 0.0047
4193.80466 13.9035 0.0047
4194.82623 13.8929 0.0047
4196.81469 13.9060 0.0047
4202.79618 13.9071 0.0047
4203.78429 13.9053 0.0047
4204.77637 13.9055 0.0047
4205.77473 13.9104 0.0047
4207.77114 13.9067 0.0047
4208.76810 13.9035 0.0047
4211.83124 13.8993 0.0047
4213.77535 13.9010 0.0047
4213.87324 13.9065 0.0047
4213.90731 13.9095 0.0047
4215.78183 13.9110 0.0047
4216.73960 13.9044 0.0047
4217.74714 13.9035 0.0047
4218.79910 13.9049 0.0047
4219.81865 13.9081 0.0047
4220.75425 13.9066 0.0047
4222.72588 13.9062 0.0047
4224.82824 13.9075 0.0047
4227.86752 13.9134 0.0047
4227.87734 13.9160 0.0047
4227.88396 13.9162 0.0047
4228.72667 13.9116 0.0047
4229.71100 13.8987 0.0047
4230.70079 13.9029 0.0047
4231.68309 13.9054 0.0047
4232.69527 13.9067 0.0047
4233.87364 13.9041 0.0047
4234.85940 13.9068 0.0047
4235.65689 13.9055 0.0047
4235.93112 13.9048 0.0047
4238.72645 13.9054 0.0047
4239.67705 13.9105 0.0047
4240.72000 13.9042 0.0047
4241.61037 13.9109 0.0047
4243.63646 13.9038 0.0047
4244.65440 13.9035 0.0047
4245.64774 13.8958 0.0047
4246.70652 13.9008 0.0047
4247.72447 13.9015 0.0047
4250.77043 13.9102 0.0047
4256.56334 13.9063 0.0047
4258.56994 13.9005 0.0047
4267.54015 13.9018 0.0047
4268.77635 13.9036 0.0047
4269.52319 13.9107 0.0047
4272.54612 13.9083 0.0047
4273.74514 13.9029 0.0047
4274.60461 13.9036 0.0047
4275.63741 13.9072 0.0047
4276.72981 13.9135 0.0047
4277.65320 13.9067 0.0047
4278.61063 13.9040 0.0047
4283.54824 13.9011 0.0047
4284.54004 13.8968 0.0047
4285.54347 13.8993 0.0047
4286.54299 13.9122 0.0047
4289.55681 13.9040 0.0047
4290.60029 13.9058 0.0047
4291.66064 13.8995 0.0047
4292.52540 13.9000 0.0047
4293.53163 13.9006 0.0047
4294.52467 13.8996 0.0047
4295.53896 13.9037 0.0047
4295.79254 13.9020 0.0047
4296.52913 13.9007 0.0047
4297.65273 13.8962 0.0047
4298.49190 13.9011 0.0047
4299.46286 13.8949 0.0047
4300.57041 13.8948 0.0047
4301.75160 13.9017 0.0047
4301.81753 13.9025 0.0047
4302.54950 13.9065 0.0047
4302.70786 13.9033 0.0047
4302.81619 13.9132 0.0047
4303.61290 13.9058 0.0047
4303.71614 13.9032 0.0047
4304.47839 13.8988 0.0047
4304.52421 13.9006 0.0047
4304.56912 13.9048 0.0047
4304.61815 13.9006 0.0047
4304.66276 13.9012 0.0047
4305.57135 13.9057 0.0047
4305.64924 13.9004 0.0047
4306.48818 13.9022 0.0047
4307.68746 13.9069 0.0047
4310.65429 13.9044 0.0047
4312.56298 13.8998 0.0047
4315.57037 13.9000 0.0047
4316.65314 13.9055 0.0047
4317.57696 13.8989 0.0047
4320.64055 13.8971 0.0047
4326.57177 13.9049 0.0047
4327.52373 13.9011 0.0047
4328.53487 13.9067 0.0047
4329.47259 13.9051 0.0047
4330.54081 13.9028 0.0047
4331.53661 13.9040 0.0047
4332.55055 13.9052 0.0047
4333.47163 13.9034 0.0047
4338.53834 13.9100 0.0047
4339.53449 13.9007 0.0047
4340.47301 13.9038 0.0047
4340.65788 13.9027 0.0047
4341.53892 13.8981 0.0047
4342.57076 13.9080 0.0047
4343.55455 13.9048 0.0047
4344.58459 13.9067 0.0047
4345.55071 13.9062 0.0047
4346.55631 13.9077 0.0047
4347.57020 13.9088 0.0047
4349.53892 13.9020 0.0047
4350.59672 13.9087 0.0047
4351.54421 13.9064 0.0047
4353.56073 13.9026 0.0047
4354.58011 13.9112 0.0047
4355.59648 13.8944 0.0047
4356.54500 13.9059 0.0047
4358.56424 13.9054 0.0047
4361.58907 13.8982 0.0047
4367.55456 13.9057 0.0047
4371.55370 13.9034 0.0047
4377.51919 13.9134 0.0047
4380.59868 13.8953 0.0047
4383.59299 13.9058 0.0047
4393.56611 13.9053 0.0047
4505.85677 13.9031 0.0047
4508.84894 13.9081 0.0047
4511.88603 13.9000 0.0047
4514.84681 13.9015 0.0047
4518.83645 13.9021 0.0047
4521.86830 13.9080 0.0047
4523.80917 13.9100 0.0047
4525.80122 13.9013 0.0047
4531.80450 13.9021 0.0047
4534.77564 13.8947 0.0047
4536.85691 13.8961 0.0047
4538.77841 13.8941 0.0047
4539.89192 13.7855 0.0047
4540.76266 13.6674 0.0047
4541.85969 13.6823 0.0047
4542.82311 13.8488 0.0047
4543.91123 13.8864 0.0047
4544.90862 13.8994 0.0047
4545.89532 13.9021 0.0047
4546.80958 13.9045 0.0047
4546.82609 13.8957 0.0047
4546.84919 13.9065 0.0047
4546.87677 13.8971 0.0047
4546.89154 13.9060 0.0047
4546.90871 13.9030 0.0047
4546.91853 13.9022 0.0047
4547.80359 13.8979 0.0047
4547.84055 13.8982 0.0047
4547.90561 13.9054 0.0047
4548.78434 13.9026 0.0047
4548.87697 13.8966 0.0047
4548.90634 13.9034 0.0047
4550.76062 13.8945 0.0047
4550.90212 13.8902 0.0047
4551.72322 13.8932 0.0047
4551.82228 13.9012 0.0047
4552.82760 13.9061 0.0047
4556.79484 13.9032 0.0047
4557.81789 13.9003 0.0047
4558.78651 13.9029 0.0047
4559.78511 13.8997 0.0047
4560.78551 13.9048 0.0047
4561.77443 13.9034 0.0047
4564.77858 13.8958 0.0047
4565.76318 13.8994 0.0047
4566.76403 13.8965 0.0047
4567.76298 13.8973 0.0047
4568.77221 13.8890 0.0047
4569.78218 13.9045 0.0047
4570.77258 13.9053 0.0047
4571.76328 13.9014 0.0047
4572.78644 13.9029 0.0047
4573.77405 13.8980 0.0047
4574.77647 13.8985 0.0047
4575.78519 13.9046 0.0047
4577.87417 13.9028 0.0047
4578.82781 13.8899 0.0047
4583.77996 13.8959 0.0047
4585.67963 13.9018 0.0047
4586.89600 13.8948 0.0047
4587.64908 13.8959 0.0047
4588.62901 13.8951 0.0047
4589.79270 13.8917 0.0047
4590.62984 13.8953 0.0047
4591.78873 13.8957 0.0047
4592.70040 13.8943 0.0047
4593.68945 13.8913 0.0047
4594.71075 13.8973 0.0047
4595.70303 13.8880 0.0047
4596.69501 13.9009 0.0047
4597.71967 13.9008 0.0047
4598.69575 13.8949 0.0047
4599.66829 13.8854 0.0047
4600.68064 13.8861 0.0047
4601.68330 13.8953 0.0047
4602.67568 13.8950 0.0047
4603.89868 13.8911 0.0047
4606.68365 13.8883 0.0047
4610.78698 13.8967 0.0047
4611.66255 13.8965 0.0047
4611.85346 13.8934 0.0047
4612.68699 13.8867 0.0047
4615.82955 13.8946 0.0047
4616.64546 13.8937 0.0047
4617.74228 13.8860 0.0047
4618.68636 13.8915 0.0047
4622.55859 13.8773 0.0047
4622.84513 13.8897 0.0047
4624.62831 13.8851 0.0047
4625.54149 13.8838 0.0047
4626.66357 13.8872 0.0047
4627.60166 13.8821 0.0047
4628.60447 13.8812 0.0047
4629.66922 13.8882 0.0047
4630.60270 13.8772 0.0047
4631.62768 13.8842 0.0047
4632.61233 13.8832 0.0047
4633.60806 13.8825 0.0047
4638.79193 13.8719 0.0047
4639.61306 13.8828 0.0047
4640.62994 13.8754 0.0047
4641.71243 13.8762 0.0047
4642.62848 13.8812 0.0047
4643.59464 13.8844 0.0047
4644.65600 13.8758 0.0047
4645.56845 13.8777 0.0047
4646.56495 13.8706 0.0047
4647.55857 13.8779 0.0047
4648.56303 13.8693 0.0047
4649.56511 13.8770 0.0047
4650.59782 13.8731 0.0047
4651.56931 13.8665 0.0047
4652.54211 13.8635 0.0047
4653.53607 13.8680 0.0047
4654.57523 13.8703 0.0047
4655.53590 13.8749 0.0047
4656.53783 13.8673 0.0047
4657.76633 13.8679 0.0047
4658.69650 13.8683 0.0047
4660.64928 13.8641 0.0047
4661.52594 13.8613 0.0047
4665.69370 13.8604 0.0047
4666.59895 13.8575 0.0047
4670.66386 13.8540 0.0047
4671.71107 13.8636 0.0047
4672.54481 13.8580 0.0047
4674.55071 13.8476 0.0047
4677.52739 13.8490 0.0047
4678.64358 13.8400 0.0047
4681.47345 13.8302 0.0047
4682.51705 13.8182 0.0047
4683.55558 13.8320 0.0047
4684.54887 13.8298 0.0047
4685.53922 13.8356 0.0047
4686.54021 13.8311 0.0047
4687.54026 13.8281 0.0047
4688.53347 13.8266 0.0047
4693.70178 13.8250 0.0047
4694.47318 13.8040 0.0047
4697.53706 13.8061 0.0047
4698.54595 13.8086 0.0047
4699.55725 13.8012 0.0047
4700.55847 13.8016 0.0047
4701.54139 13.8026 0.0047
4702.55630 13.7960 0.0047
4703.62369 13.7974 0.0047
4705.60766 13.8047 0.0047
4707.65284 13.7874 0.0047
4709.55159 13.7968 0.0047
4710.59217 13.7809 0.0047
4716.62443 13.7877 0.0047
4721.54233 13.7708 0.0047
4724.54923 13.7734 0.0047
4725.57682 13.7855 0.0047
4730.61133 13.7833 0.0047
4733.63279 13.7805 0.0047
4739.52401 13.7893 0.0047
4743.58553 13.7924 0.0047
4748.52915 13.7936 0.0047
4754.50085 13.8032 0.0047
4758.54965 13.8194 0.0047
4768.51413 13.8178 0.0047
4768.53738 13.8230 0.0047
4768.54678 13.8331 0.0047
4768.55314 13.8242 0.0047
4769.49800 13.8323 0.0047
4771.50001 13.8238 0.0047
4772.50866 13.8325 0.0047
4773.50944 13.8440 0.0047
4774.52021 13.8398 0.0047
4778.53303 13.8483 0.0047
4779.52537 13.8457 0.0047
4874.86343 13.8954 0.0047
4877.89397 13.8974 0.0047
4884.89045 13.9017 0.0047
4887.86288 13.8942 0.0047
4891.81942 13.8989 0.0047
4897.80875 13.8917 0.0047
4899.90412 13.8990 0.0047
4900.81529 13.9019 0.0047
4902.79232 13.9007 0.0047
4904.82065 13.9049 0.0047
4906.84313 13.9111 0.0047
4910.84972 13.9047 0.0047
4911.81485 13.9064 0.0047
4912.90508 13.9112 0.0047
4914.81438 13.9001 0.0047
4919.73108 13.8905 0.0047
4925.73448 13.8893 0.0047
4927.75059 13.8940 0.0047
4929.75017 13.8981 0.0047
4930.88941 13.8953 0.0047
4931.73420 13.9046 0.0047
4932.86714 13.8987 0.0047
4933.86187 13.9005 0.0047
4938.73136 13.8997 0.0047
4939.75439 13.8931 0.0047
4941.71077 13.8960 0.0047
4942.81524 13.8991 0.0047
4943.82328 13.8922 0.0047
4944.83912 13.9071 0.0047
4945.73268 13.8927 0.0047
4950.81484 13.9021 0.0047
4953.69743 13.8915 0.0047
4954.69161 13.9049 0.0047
4955.69860 13.9004 0.0047


==> anc/phot.dat_O4 <==
5264.84100 13.9390 0.0068
5268.77925 13.9320 0.0068
5271.77332 13.9270 0.0068
5273.78260 13.9350 0.0068
5277.77071 13.9430 0.0068
5279.88915 13.9320 0.0068
5283.74980 13.9360 0.0068
5285.87578 13.9290 0.0068
5288.74187 13.9210 0.0068
5292.89942 13.9360 0.0068
5294.73687 13.9270 0.0068
5294.92284 13.9220 0.0068
5296.78063 13.9170 0.0068
5297.81459 13.9320 0.0068
5298.85315 13.9240 0.0068
5299.83756 13.9300 0.0068
5301.76668 13.9330 0.0068
5303.92799 13.9280 0.0068
5306.69998 13.9350 0.0068
5307.70208 13.9290 0.0068
5308.69339 13.9330 0.0068
5309.75618 13.9250 0.0068
5310.77130 13.9240 0.0068
5311.86612 13.9260 0.0068
5312.86133 13.9220 0.0068
5313.88971 13.9190 0.0068
5314.82405 13.9280 0.0068
5315.76352 13.9300 0.0068
5316.71662 13.9160 0.0068
5319.85668 13.9110 0.0068
5320.75730 13.9220 0.0068
5321.67390 13.9170 0.0068
5321.89858 13.9150 0.0068
5323.81242 13.9150 0.0068
5324.74656 13.9080 0.0068
5325.86317 13.9040 0.0068
5326.78706 13.9110 0.0068
5327.70281 13.8980 0.0068
5327.92812 13.9070 0.0068
5328.85940 13.9000 0.0068
5334.76652 13.9040 0.0068
5335.75077 13.9010 0.0068
5336.79613 13.8990 0.0068
5337.85018 13.8920 0.0068
5338.84991 13.8780 0.0068
5339.88213 13.8780 0.0068
5340.82546 13.8890 0.0068
5341.68719 13.8870 0.0068
5342.58556 13.8710 0.0068
5342.77949 13.8870 0.0068
5343.60530 13.8730 0.0068
5343.79708 13.8710 0.0068
5348.71777 13.8480 0.0068
5348.94334 13.8340 0.0068
5350.63415 13.8270 0.0068
5351.69402 13.8250 0.0068
5352.70601 13.8090 0.0068
5353.67931 13.7990 0.0068
5354.61728 13.7850 0.0068
5355.57505 13.7880 0.0068
5355.88941 13.7780 0.0068
5358.70044 13.7370 0.0068
5359.61140 13.7250 0.0068
5359.84764 13.7160 0.0068
5362.73541 13.6560 0.0068
5364.71074 13.6010 0.0068
5364.86186 13.5990 0.0068
5365.82076 13.5700 0.0068
5369.77688 13.4300 0.0068
5376.75177 13.1620 0.0068
5377.65206 13.1600 0.0068
5377.67310 13.1460 0.0068
5378.49585 13.1370 0.0068
5378.80404 13.1310 0.0068
5379.69225 13.1300 0.0068
5380.80248 13.1430 0.0068
5381.67742 13.1550 0.0068
5382.54143 13.1700 0.0068
5382.74808 13.1720 0.0068
5385.50017 13.2740 0.0068
5385.60213 13.2960 0.0068
5385.69274 13.2820 0.0068
5385.79078 13.2850 0.0068
5386.77196 13.3300 0.0068
5387.75430 13.3620 0.0068
5388.64321 13.4020 0.0068
5389.53460 13.4360 0.0068
5390.54242 13.4760 0.0068
5390.79959 13.4850 0.0068
5391.76165 13.5200 0.0068
5392.63215 13.5520 0.0068
5393.69379 13.5800 0.0068
5396.57518 13.6540 0.0068
5397.65324 13.6780 0.0068
5403.62524 13.7790 0.0068
5404.49682 13.7910 0.0068
5404.69415 13.7950 0.0068
5405.70983 13.7960 0.0068
5407.56283 13.8160 0.0068
5407.75667 13.8200 0.0068
5408.68624 13.8360 0.0068
5409.59658 13.8440 0.0068
5410.59968 13.8510 0.0068
5411.63585 13.8610 0.0068
5412.61994 13.8650 0.0068
5413.62771 13.8680 0.0068
5414.67237 13.8710 0.0068
5418.58369 13.8790 0.0068
5421.61342 13.8950 0.0068
5422.63221 13.9000 0.0068
5425.52474 13.8990 0.0068
5430.51850 13.9010 0.0068
5431.51957 13.9160 0.0068
5433.69822 13.9170 0.0068
5434.69613 13.9140 0.0068
5435.69934 13.9110 0.0068
5437.67870 13.9120 0.0068
5439.55922 13.8990 0.0068
5443.57303 13.9150 0.0068
5444.59438 13.9160 0.0068
5445.68335 13.9220 0.0068
5447.49125 13.9280 0.0068
5448.55030 13.9130 0.0068
5448.56509 13.9080 0.0068
5450.50929 13.9160 0.0068
5451.63583 13.9040 0.0068
5457.51797 13.9300 0.0068
5458.56190 13.9210 0.0068
5459.59540 13.9270 0.0068
5460.60809 13.9190 0.0068
5462.48613 13.9280 0.0068
5463.59290 13.9250 0.0068
5464.55264 13.9290 0.0068
5465.48708 13.9210 0.0068
5468.55699 13.9220 0.0068
5471.53865 13.9220 0.0068
5472.58855 13.9340 0.0068
5480.51119 13.9150 0.0068
5483.49890 13.9380 0.0068
5487.49715 13.9260 0.0068
5489.49603 13.9120 0.0068
5497.49982 13.9260 0.0068
5596.86155 13.9360 0.0068
5596.88493 13.9380 0.0068
5597.85644 13.9470 0.0068
5606.88789 13.9360 0.0068
5614.86818 13.9340 0.0068
5620.85254 13.9400 0.0068
5624.81369 13.9280 0.0068
5625.77574 13.9280 0.0068
5627.80052 13.9300 0.0068
5629.77936 13.9230 0.0068
5630.76935 13.9270 0.0068
5634.75408 13.9360 0.0068
5635.82663 13.9330 0.0068
5638.74490 13.9300 0.0068
5639.75790 13.9230 0.0068
5639.83356 13.9280 0.0068
5639.90923 13.9290 0.0068
5640.83066 13.9300 0.0068
5641.75679 13.9370 0.0068
5641.87691 13.9280 0.0068
5642.79865 13.9230 0.0068
5643.74478 13.9320 0.0068
5643.82250 13.9310 0.0068
5644.74551 13.9330 0.0068
5644.85916 13.9350 0.0068
5648.73163 13.9300 0.0068
5648.84025 13.9370 0.0068
5649.73597 13.9410 0.0068
5649.84613 13.9280 0.0068
5650.72843 13.9340 0.0068
5650.83470 13.9320 0.0068
5651.75434 13.9300 0.0068
5651.86663 13.9330 0.0068
5652.79486 13.9280 0.0068
5653.76072 13.9340 0.0068
5654.76381 13.9330 0.0068
5654.85574 13.9380 0.0068
5655.76864 13.9180 0.0068
5655.84485 13.9250 0.0068
5656.80190 13.9290 0.0068
5657.76525 13.9280 0.0068
5657.84494 13.9320 0.0068
5658.75607 13.9320 0.0068
5658.85706 13.9320 0.0068
5659.71374 13.9310 0.0068
5659.78992 13.9290 0.0068
5659.87583 13.9320 0.0068
5660.76355 13.9340 0.0068
5660.86043 13.9290 0.0068
5662.75486 13.9330 0.0068
5662.85523 13.9430 0.0068
5663.75310 13.9350 0.0068
5664.80156 13.9350 0.0068
5664.90533 13.9320 0.0068
5665.78799 13.9350 0.0068
5665.90002 13.9340 0.0068
5667.82761 13.9400 0.0068
5668.83263 13.9290 0.0068
5669.81619 13.9440 0.0068
5670.80419 13.9320 0.0068
5671.77379 13.9340 0.0068
5675.87305 13.9190 0.0068
5676.77886 13.9250 0.0068
5677.73551 13.9260 0.0068
5677.92250 13.9220 0.0068
5679.84426 13.9220 0.0068
5680.72472 13.9150 0.0068
5680.91041 13.9260 0.0068
5681.80527 13.9410 0.0068
5682.70487 13.9350 0.0068
5682.92448 13.9300 0.0068
5683.87913 13.9210 0.0068
5684.78254 13.9220 0.0068
5685.76895 13.9230 0.0068
5686.65668 13.9460 0.0068
5686.86506 13.9250 0.0068
5687.75414 13.9420 0.0068
5688.92886 13.9340 0.0068
5690.65622 13.9320 0.0068
5690.86988 13.9340 0.0068
5691.79219 13.9380 0.0068
5692.68490 13.9360 0.0068
5692.86055 13.9290 0.0068
5693.70883 13.9360 0.0068
5693.88243 13.9310 0.0068
5694.71415 13.9240 0.0068
5694.89016 13.9320 0.0068
5695.76643 13.9300 0.0068
5695.92979 13.9390 0.0068
5696.75752 13.9250 0.0068
5696.94025 13.9340 0.0068
5697.76346 13.9240 0.0068
5697.92984 13.9370 0.0068
5698.76314 13.9250 0.0068
5698.92853 13.9300 0.0068
5705.72643 13.9250 0.0068
5705.92019 13.9170 0.0068
5706.87444 13.9170 0.0068
5707.73748 13.9350 0.0068
5707.89854 13.9380 0.0068
5708.73014 13.9250 0.0068
5709.56167 13.9310 0.0068
5712.59762 13.9310 0.0068
5712.60027 13.9320 0.0068
5712.80623 13.9290 0.0068
5713.82092 13.9320 0.0068
5715.55920 13.9360 0.0068
5715.76494 13.9320 0.0068
5716.59170 13.9270 0.0068
5716.60434 13.9350 0.0068
5716.61906 13.9330 0.0068
5716.63168 13.9330 0.0068
5716.82829 13.9340 0.0068
5721.71282 13.9360 0.0068
5721.91385 13.9330 0.0068
5722.76675 13.9130 0.0068
5723.63532 13.9280 0.0068
5723.80345 13.9290 0.0068
5724.66362 13.9190 0.0068
5725.56590 13.9280 0.0068
5725.77939 13.9220 0.0068
5726.68752 13.9280 0.0068
5734.66356 13.9270 0.0068
5734.84580 13.9330 0.0068
5735.79248 13.9360 0.0068
5736.54166 13.9380 0.0068
5736.70883 13.9320 0.0068
5737.53746 13.9360 0.0068
5737.72704 13.9270 0.0068
5737.89459 13.9400 0.0068
5738.75280 13.9290 0.0068
5739.62272 13.9280 0.0068
5739.81079 13.9340 0.0068
5740.62447 13.9230 0.0068
5740.81150 13.9290 0.0068
5741.58199 13.9230 0.0068
5741.76058 13.9310 0.0068
5742.50886 13.9260 0.0068
5742.69336 13.9270 0.0068
5742.84882 13.9320 0.0068
5743.74327 13.9350 0.0068
5744.50111 13.9210 0.0068
5744.67696 13.9260 0.0068
5745.49023 13.9310 0.0068
5745.66534 13.9290 0.0068
5746.70509 13.9300 0.0068
5747.76554 13.9250 0.0068
5749.54103 13.9370 0.0068
5749.70761 13.9350 0.0068
5752.58536 13.9260 0.0068
5753.71315 13.9210 0.0068
5759.83542 13.9320 0.0068
5760.48089 13.9220 0.0068
5760.67464 13.9320 0.0068
5761.49560 13.9360 0.0068
5762.54031 13.9190 0.0068
5762.69636 13.9280 0.0068
5763.57629 13.9330 0.0068
5763.76204 13.9340 0.0068
5764.57942 13.9290 0.0068
5764.78591 13.9330 0.0068
5765.65023 13.9280 0.0068
5766.50995 13.9380 0.0068
5766.69632 13.9360 0.0068
5767.57450 13.9350 0.0068
5767.78258 13.9260 0.0068
5768.63669 13.9300 0.0068
5769.47365 13.9170 0.0068
5769.67797 13.9300 0.0068
5770.75402 13.9260 0.0068
5776.60894 13.9180 0.0068
5777.52599 13.9360 0.0068
5777.77335 13.9330 0.0068
5779.60105 13.9340 0.0068
5785.62816 13.9220 0.0068
5786.57178 13.9160 0.0068
5787.60792 13.9320 0.0068
5788.50736 13.9260 0.0068
5788.69296 13.9110 0.0068
5790.59073 13.9360 0.0068
5791.47728 13.9270 0.0068
5793.59747 13.9390 0.0068
5794.47946 13.9280 0.0068
5794.67808 13.9370 0.0068
5795.72534 13.9290 0.0068
5796.65236 13.9310 0.0068
5801.57377 13.9330 0.0068
5802.56496 13.9240 0.0068
5804.55730 13.9280 0.0068
5805.50723 13.9270 0.0068
5806.50040 13.9180 0.0068
5807.63713 13.9180 0.0068
5812.61953 13.9160 0.0068
5813.60311 13.9310 0.0068
5815.57137 13.9290 0.0068
5816.55176 13.9350 0.0068
5817.55276 13.9260 0.0068
5818.53419 13.9320 0.0068
5819.54288 13.9340 0.0068
5820.51155 13.9320 0.0068
5822.51213 13.9070 0.0068
5822.60070 13.9140 0.0068
5823.53216 13.9120 0.0068
5823.61926 13.9150 0.0068
5824.55558 13.9210 0.0068
5824.63322 13.9180 0.0068
5825.57215 13.9080 0.0068
5826.49529 13.9180 0.0068
5826.58265 13.9070 0.0068
5827.52135 13.9110 0.0068
5827.60174 13.9200 0.0068
5828.53486 13.9210 0.0068
5828.61013 13.9220 0.0068
5829.54554 13.9320 0.0068
5829.62163 13.9490 0.0068
5830.55855 13.9370 0.0068
5831.53073 13.9370 0.0068
5831.60399 13.9460 0.0068
5832.55368 13.9300 0.0068
5833.51178 13.9300 0.0068
5833.58951 13.9230 0.0068
5834.54893 13.9320 0.0068
5836.52949 13.9170 0.0068
5836.59296 13.9270 0.0068
5839.55347 13.9280 0.0068
5840.49928 13.9150 0.0068
5840.60019 13.9270 0.0068
5841.52690 13.9180 0.0068
5841.60623 13.9200 0.0068
5842.57690 13.9170 0.0068
5843.52989 13.9350 0.0068
5844.55374 13.9210 0.0068
5845.51421 13.9370 0.0068
5845.59496 13.9350 0.0068
5846.55664 13.9240 0.0068
5851.54331 13.9380 0.0068
5852.49349 13.9220 0.0068
5855.54647 13.9100 0.0068
5856.55358 13.9060 0.0068
5860.49863 13.9200 0.0068
5861.52181 13.9130 0.0068


==> anc/source/dcaustic.f <==
      subroutine gencaustics(b, q, offset_x, offset_y) ! IN
      implicit none
      real*8 b, q, offset_x, offset_y
      integer ntop
      parameter (ntop = 5000)
      real*8 x(ntop),y(ntop)
      integer i

      write(6,*) '------caustics--------------' 
      call caustics(b, q, ntop, x, y)
      write(6,*) '------caustics--------------' 

      open(9,FILE='caustics.dat',STATUS='unknown') ! TINKER
      do 10 i=1,ntop
         if ((abs(x(i)).LT.10).AND.(abs(y(i)).LT.10)) then
            write(9,*) x(i)+offset_x,y(i)+offset_y
         endif
 10   continue
      call flush(9)
      close(9)
      END


      subroutine CAUSTICS(b, q, ntop, x, y) ! first 3 - IN, last 2 - OUT
      implicit none
      integer ntop, knt, ntop4, kpos
      real*8 x(ntop),y(ntop)
      complex*16 z(4)
      complex*8 z1,eiphi,dumz
      complex*16 c(5)
      complex*8 z2,zetap
      real*8 mtot,dm,m1,m2
      real*8 phi,x1,cm,pi
      integer nroots,loop,loop1
      real*8 q,b
      logical polish
      knt=0
      write(21,*)b,q
      pi=3.1415926535897932384626

      x1=b/2.0

      m2=q/(1.0+q)
      m1=1.0/(1.0+q)
      dm=(m2-m1)/2.0
      mtot=(m1+m2)/2.0
      cm=-x1*(dm/mtot)

      z2=cmplx(x1,0)
      z1=cmplx(-x1,0)

      ntop4 = ntop/4
      do loop1=1,ntop4
         phi=loop1*1./ntop4*2.0*pi

      call cmpexp_c(eiphi,-phi)

      c(1)=-2.0*mtot*z1**2 + eiphi*z1**4
      c(2)=4.0*z1*dm
      c(3)=- 2.0*mtot-2.0*eiphi*z1**2
      c(4)=0.0
      c(5)=eiphi

      nroots=4

      polish=.false.

      call zroots(c,nroots,z,polish)

      do loop=1,4

      dumz=z(loop)
      call lenseq_c(zetap,dumz,z1,z2,m1,m2)

      kpos = ntop4*(loop-1) + loop1
      x(kpos) = real(zetap)
      y(kpos) = aimag(zetap)
      knt = knt + 1
      enddo

      enddo
      write(6,*)knt
      end


      SUBROUTINE CMPEXP_C(cexp,theta) 
      implicit none
      complex*8 cexp
      real*8 theta

      cexp=cmplx(cos(theta),sin(theta))
      return
      end


      COMPLEX FUNCTION CONJ_C(Z) 
      implicit none

      complex*8 z
      real*8 a,b

      a=real(z)
      b=aimag(z)

      conj_c=cmplx(a,-b)

      return
      end


      SUBROUTINE LENSEQ_C(zetap,z,z1,z2,m1,m2)
      implicit none
      
      complex*8 z1,z2
      real*8 m1,m2
      complex*8 z,zetap,conj_c

      zetap = z+(m1/(conj_c(z1)-conj_c(z)))
     + +(m2/(conj_c(z2)-conj_c(z)))
      return
      end



==> anc/source/genmap_sub.f <==
c-----Generates a magnification map
! this implementation of algorithm presented by 
! Dong S., DePoy D. L., Gaudi B. S., et al. 2006 ApJ 642, 842 
! "Planetary Detection Efficiency of the Magnification 3000  
! Microlensing Event OGLE-2004-BLG-343" 
! http://adsabs.harvard.edu/abs/2006ApJ...642..842D
!
! and
! 
! Dong S., Bond I. A., Gould A., et al. 2009 ApJ 692, 1826 
! "Microlensing Event MOA-2007-BLG-400: Exhuming the Buried 
! Signature of a Cool, Jovian-Mass Planet"
! http://adsabs.harvard.edu/abs/2009ApJ...698.1826D

c     Important visual: you have an annulus offset from the origin. It's
c     centered on the center of magnification. Overlaid on this is a
c     grid. At the borders of the annulus, there are some grid elements
c     that are half in and half out.

      subroutine imagemap_binary(b, q, !IN - binary parameters
     +            rhomin, mp_h_rhomin_rat, s_r_max, !IN 
!     - source plane parameters
     +            mgridsize, width, !IN - image plane parameters
     +            DIM1, !IN -see below
     +            msx, msy, cbd, boxind, !OUT 
!     - Array for the points on the source plane
     +            ncount, !OUT
     +            scx, scy, !OUT
     +            sgxmin, sgymin, sgxnum, sgynum, !OUT
     +            h, h_x, h_y, !OUT - step sizes in image plane
     +            s_ind_s, s_ind_e, !OUT
     +            errflag) !OUT

      implicit none
      
      logical errflag
      integer*4 DIM1 
! Dimension of the largest array for the points on the source plane
      real*4 msx(DIM1),msy(DIM1) !X,Y coordinates
      character*1 cbd(DIM1)  !On boundary? 
      integer*4 boxind(DIM1)

c     X,Y coordinates and whether on boundary
c     'F' -> not on boundary
c     'T' -> on boundary
      real*8 u1,u2,bdiv2 !inverse scaled masses, separation/2.
      real*8 rhomin, mp_h_rhomin_rat !input - sets step size
      real*8 b, q !input - binary parameters

      real*8 offset_x, offset_y
c     Offset needed to do the coordinate transformation from
c     the center of the star and planet to the center of magnification

      real*8 scx,scy,radius1
c     Center of the source plane (Center of magnification)
c     radius1 and radius2 are the boundary on the image plane

      real*8 xorigin,yorigin,width
      real*8 mgridsize
      real*8 xmin,xmax,ymin,ymax,xgmin,ygmin,xg,yg
      real*8 sx,sy,sxmin,sxmax,symin,symax
      real*8 sgxmin,sgymin
      integer*4 sgxnum,sgynum

      real*8 PI
      parameter (PI=3.141592653589793238462643d0)
      real*8 RADIAN
      parameter(RADIAN=1.8d2/PI)

      integer*4 xnum,ynum,i,j,ncount, ihx, ihy
      integer*4 s_ind_s,s_ind_e
      real*8 s_r_max, s_r_max2
      real*8 h, h_x, h_y, sdist !Step sizes
      integer mpair, npair, ipair
      parameter (mpair = 6)
      integer ipair_s(mpair), ipair_e(mpair)
      character*1 ipair_b(mpair)
      real*8 ydist
      real*8 xc1_min, xc1_max
      integer ic1_min, ic1_max
      real*8 xm1_min, xm1_max
      integer im1_min, im1_max
      real*8 radius1_m

      integer mcount

      real*8 sqrt3
      

      bdiv2=b/2d0  !b/2
      u1=1d0+q     !(m+M)/M
      u2=1d0+1d0/q !(m+M)/m

      sqrt3 = sqrt(3.d0)
 
c-----Set step sizes
      h=rhomin * mp_h_rhomin_rat

      h_x = sqrt3*h
      h_y = 1.5d0 * h 

      s_r_max2 = s_r_max * s_r_max

      errflag=.false.

      do i=1,DIM1
        msx(i)=0.0
        msy(i)=0.0
        cbd(i)='F' 
        boxind(i) = 0
      enddo 

c-----Set offsets (difference between center of star/planet and center
c     of magnification)
      if(b.lt.1)then
        offset_x=b*(-0.5d0+1d0/(1d0+q))
      else
        offset_x=b/2d0 -q/(1d0+q)/b
      endif
      offset_y = 0.d0


c-----Define center of map = center of magnification
c see Eq. 6 in Han C. 2006 ApJ 638, 1080 
! "Properties of Planetary Caustics in Gravitational Microlensing"
      scx=0d0-offset_x + b - 1./b + 2.*sqrt(q)/(b*sqrt(b*b-1))
      scy=0d0-offset_y
c for values of scy in case of b<1 see Eq. 14 of 
c Han C. 2006 ApJ 638, 1080 
      xorigin=0d0-offset_x + b
      yorigin=0d0-offset_y
      write(6,*) 'Origin: ', xorigin, yorigin
c-----Set limits (image plane):
      xmin=xorigin-(width)
      xmax=xorigin+(width)
      ymin=yorigin-(width)
      ymax=yorigin+(width)
c     for central caustic:
c-----Set limits (image plane): circle of radius 1+width   
c      xmin=xorigin-(1d0+width)
c      xmax=xorigin+(1d0+width)
c      ymin=yorigin-(1d0+width)
c      ymax=yorigin+(1d0+width)

c-----Set limits (source plane): interior to previous
      sxmin  = scx - s_r_max - h_x
      sxmax  = scx + s_r_max + h_x
      symin  = scy - s_r_max - h_y
      symax  = scy + s_r_max + h_y

c-----Build grid: returns sgxmin, sgxnum
c     sgxmin - location of the inner limit
c     sgxnum - number of grid elements between inner and outer limits.
c     sgxmin is defined at the CENTER of the relevant grid element
      call buildgrid2(sxmin,sxmax,scx,h_x,sgxmin,sgxnum)
      call buildgrid2(symin,symax,scy,h_y,sgymin,sgynum)

!      radius1=1d0+width !outer limit
      radius1=width !outer limit
c      radius2=1d0-width !inner limit
      radius1_m = radius1 - mgridsize 
      !Limit in grid units (last unit inside)
c      radius2_m = radius2 + mgridsize 

c-----Build grid: returns xgmin, xnum
c     xgmin - location of the inner limit
c     xnum - number of grid elements between inner and outer limits.
c     xgmin is defined at the EDGE of the relevant grid element
      call buildgrid3(xmin,xmax,xorigin,mgridsize,xgmin,xnum)
      call buildgrid3(ymin,ymax,yorigin,mgridsize,ygmin,ynum)
  
      ncount=0
      mcount=0
      do 100 i=1,ynum
        yg=ygmin+mgridsize*(i-1) 
        !yg = distance from lower y limit, stepped by mgridsize
         
c        ydist = abs(yg - scy) 
        ydist = abs(yg - yorigin) ! Distance from 
                                  ! center of magnification
        if(ydist.gt.radius1) goto 100 !If outside of the annulus, skip.
c-----Calculate the x limits given y
c     more_grid rounds half elements UP
c     less_grid rounds half elements DOWN
        xc1_min = xorigin - sqrt(radius1**2 - ydist**2)
        !Lower x limit given y
        xc1_max = 2.d0*xorigin - xc1_min 
        !Sneaky way to define upper x limit
        call more_grid(xc1_min, xorigin, mgridsize, ic1_min) 
        ! grid element # of lower x limit
        call less_grid(xc1_max, xorigin, mgridsize, ic1_max) 
        ! grid element # of upper x limit
        if(ydist.le.radius1_m) then !if ydist w/in grid limits
c     Calculate x limits again using only grid elements fully contained
c          in the annulus.
          xm1_min    = xorigin - sqrt(radius1_m**2 - ydist**2)
          xm1_max    = 2.d0*xorigin - xm1_min
          call less_grid(xm1_min, xorigin, mgridsize, im1_min)
          call more_grid(xm1_max, xorigin, mgridsize, im1_max)
        endif

!      if(ydist.le.radius2_m) then !if ydist is in the hole in the grid
! c      Calculate x limits of the hole using only grid elements fully 
! c          contained in the annulus.
!             xm2_min = xorigin - sqrt(radius2_m**2 - ydist**2)
! c                  left limit of hole (really, inner edge of annulus)
!         xm2_max = 2.d0*xorigin - xm2_min !outer limit of hole (right)
!             call more_grid(xm2_min, xorigin, mgridsize, im2_min)
!             call less_grid(xm2_max, xorigin, mgridsize, im2_max)
!          endif
! 
!          if(ydist.le.radius2) then !if ydist is in the hole in the map
! c          Calculate x limits of the hole using true y limits
!             xc2_min = xorigin - sqrt(radius2**2 - ydist**2)
!             xc2_max = 2.d0*xorigin - xc2_min
!             call less_grid(xc2_min, xorigin, mgridsize, ic2_min)
!             call more_grid(xc2_max, xorigin, mgridsize, ic2_max)
!          endif
c-----Set ipair_s, ipair_e, ipair_b
c     _s = start
c     _e = end
c     T = Partial grid elements?
c     F = Full grid elements only?
c     All of the i's are indixes
        if(ydist.gt.radius1_m) then 
c           If y gives a partial grid element at the outside edge of 
c           the annulus... (All the grid elements will be partial)
          npair = 1
c           Set true limits
          ipair_s(1) = ic1_min
          ipair_e(1) = ic1_max
          ipair_b(1) = 'T' 
c         else if(ydist.gt.radius2_m) then
        else ! If y is fully contained in the annulus
          npair = 2
          ipair_s(1) = ic1_min !true lower limit
          ipair_e(1) = im1_min !grid lower limit
          ipair_b(1) = 'T'
          ipair_s(2) = im1_max !grid upper limit
          ipair_e(2) = ic1_max !true upper limit
          ipair_b(2) = 'T'
          if ((im1_max - 1).ge.(im1_min+1)) then 
          !If 3+ grid elements given y
            npair = 3
c              Full grid elements:
            ipair_s(3) = im1_min + 1 !grid lower limit +1
            ipair_e(3) = im1_max - 1 !grid upper limit -1
            ipair_b(3) = 'F'
          endif
        endif
 
        do 201 ipair = 1,npair
c        For each pair of limits...
          do 202 j=ipair_s(ipair), ipair_e(ipair)
c           For the elements between the limits...
c        ...Shoot rays at the source plane.
            xg=xorigin+mgridsize*(j-1) 
               
            call inverseshoot2(xg, yg, bdiv2, u1, u2, sx, sy)
c -----------Calculate source plane position given image plane position
c              sx, sy - OUT:source plane position
c              xg, yg - IN:Current grid element location (image plane)
c              bdiv2 - IN:binary separation/2
c              u1, u2 - IN:inverse scaled binary masses

            sdist = (sx - scx)**2 + (sy - scy)**2 
c              distance to center of magnification
            if(sdist.gt.s_r_max2) goto 300 !Does not hit source plane

            ncount=ncount+1 !increment number of rays shot.
               
            if(ncount.gt.DIM1) then
c                 If there are more points than space in the array, exit
              write(*,*) 'Dimension Definition Error'
              write(97,*) 'Dimension Definition Error'
              call flush(16)
              errflag=.true.
              goto 1000
            endif 

            cbd(ncount) = ipair_b(ipair) !Is the element on boundary?
     
c           Record position of each element               
            msx(ncount)=sx
            msy(ncount)=sy
c              Convert to a hexagonal grid?
            call hexloc(ihx,ihy,sx,sy,sgxmin,sgymin,h,sqrt3)
            boxind(ncount) = ihx + 1 + ihy*sgxnum

 300        continue
 202      continue
 201    continue
 100  continue

c     Sort the points in the source plane
      call sort4rrci(ncount,msx,msy,cbd,boxind,errflag)

      if(errflag) goto 1000

      s_ind_s= boxind(1)
      s_ind_e=boxind(ncount)

1000  return
      end

      subroutine buildgrid3(mini,maxi,origin,gridsize, ! IN
     +           gridmin,gridnum) ! OUT
      implicit none
      real*8 mini,maxi,origin,gridsize,gridmin
      integer gridnum,n1,n2
c     Same as buildgrid2, except gridmin is defined at the edge of 
c     the grid element rather than the center of the grid element.

      n1=nint((mini-origin)/gridsize+0.4999999999d0)
      n2=nint((maxi-origin)/gridsize-0.4999999999d0)

      gridmin=n1*gridsize+origin
      gridnum=n2-n1+1
     
      return
      end
 
      subroutine buildgrid2(mini,maxi,origin,gridsize, ! IN
     +           gridmin,gridnum) ! OUT
      implicit none
      real*8 mini,maxi,origin,gridsize,gridmin
      integer gridnum,n1,n2

c-----Find the location of mini and maxi in # of grid elements
c     nint: rounds to nearest whole number
c     gridsixe=step size
      n1=nint((mini-origin)/gridsize-0.4999999999d0)!round 0.5 down
      n2=nint((maxi-origin)/gridsize+0.4999999999d0)!round 0.5 up

c-----Location of minimum
c     Normal coordinates but at the center of the relevant grid element
c      gridmin=n1*gridsize+origin
      gridmin=n1*gridsize+origin + gridsize*0.5d0
c-----Number of grid elements between mini and maxi
      gridnum=n2-n1+1
      return
      end

      subroutine less_grid(x, origin, gridsize, ind) ! last - OUT
c     Return grid element # for x, rounding 0.5 DOWN
      implicit none
      real*8 x, origin, gridsize
      integer ind
      ind = nint((x-origin)/gridsize - 0.4999999999d0)
      return
      end

      subroutine more_grid(x, origin, gridsize, ind) ! last - OUT
c     Return grid element # for x, rounding 0.5 UP
      implicit none
      real*8 x, origin, gridsize
      integer ind
      ind = nint((x-origin)/gridsize + 0.4999999999d0)
      return
      end

      subroutine inverseshoot2(xit, yit, ddiv2, u1, u2, ! IN
     +                        xst, yst) ! OUT
c-----Calculate source plane position given image plane position
c-----Assumes binary axis = x axis
      implicit none

       real*8 xst,yst,xit,yit,ddiv2,u1,u2
       real*8 xipd,ximd,xipd2,ximd2,yi2
       real*8 d1,d2,d3,d4
c     xit = image plane x position
c     yit = image plane y position

       xipd=xit+ddiv2
       ximd=xit-ddiv2

       xipd2=xipd*xipd
       ximd2=ximd*ximd

       yi2=yit*yit

       d1=xipd2+yi2
       d2=ximd2+yi2
       d3=d1*u1
       d4=d2*u2

       xst=xit-xipd/d3-ximd/d4
       yst=yit-yit/d3-yit/d4
      return
      end



==> anc/source/getbinp.f <==
      subroutine getbinp(xsi, eta, q, b, ! IN
     +                   magtot, am, xi, yi, nsol) ! OUT
      implicit none
      real*8 b,q
      real*8 xsi,eta
      real*8 xi(5),yi(5),am(5)
      integer*4 nsol
      real*8 magtot
      real*8 x1,m1,m2,mtot,dm,cm,mtotsq,dmsq,md,cd
      complex*16 z1,z2,z1sq,z1cu,z1fo,z1b,z2b
      complex*16 zeta,zetab,zetabsq
      complex*16 c(6),z(5),zp(5)
      logical polish, polish_only, dummy, SGmethod
      integer*4 m
      integer*4 loop,loop1,loop2,mloop
      complex*16 dumz,dumzb,dumzp,dzeta,dzetab
      real*8 zero,detJ
      integer soln(5)

! tinker - choose polynomial root solver 
      SGmethod = .true.  ! Skowron & Gould root solver (suggested)
!     SGmethod = .false. ! Numerical Recipes root solver

c-----geometry configuration (real coordinate)
      x1 = b/2.d0
      m1 = 1.d0/(1.d0+q)
      m2 = q/(1.d0+q)
      dm = (m2-m1)/2.d0
      mtot = (m1+m2)/2.d0
      cm = x1*(dm/mtot)
      zero = 0.d0
c-----geometry configuration (complex plane)
      z1 = cmplx(-x1,zero)
      z2 = -z1
      z1b = z1
      z2b = z2
      z1sq = z1*z1
      z1cu = z1sq*z1
      z1fo = z1cu*z1

      zeta = cmplx(xsi,eta)
      zetab =cmplx(xsi,-eta)
      zetabsq = zetab*zetab

      mtotsq = mtot*mtot
      dmsq = dm*dm
c-----calculate coefficients and solutions
      c(6) = z1sq - zetabsq
      c(5) = zeta*zetabsq-zeta*z1sq-2.d0*mtot*zetab-2.d0*dm*z1
      c(4) = 4.d0*mtot*zeta*zetab + 4.d0*dm*zetab*z1
     *     + 2.d0*zetabsq*z1sq - 2.d0*z1fo
      c(3) = 4.d0*mtotsq*zeta+4.d0*mtot*dm*z1-4.d0*dm*zeta*zetab*z1
     *     + 4.d0*dm*z1cu + 2.d0*zeta*z1fo - 2.d0*zeta*zetabsq*z1sq
      c(2) = z1fo*z1sq - z1fo*zetabsq - 4.d0*mtot*zeta*zetab*z1sq
     *     - 4.d0*dm*zetab*z1cu-4.d0*mtotsq*z1sq-4.d0*dmsq*z1sq
     *     - 8.d0*mtot*dm*zeta*z1
      c(1) = z1sq*(4.d0*dmsq*zeta + 4.d0*mtot*dm*z1 - zeta*z1fo
     *     + 4.d0*dm*zeta*zetab*z1 + 2.d0*mtot*zetab*z1sq
     *     + zeta*zetabsq*z1sq - 2.d0*dm*z1cu )
c
      m = 5
      if ( SGmethod ) then
        polish_only = .false.
        dummy = .false.
        call cmplx_roots_5(z, dummy, c, polish_only)
      else 
        polish = .true.
        call zroots(c,m,z,polish)
      endif
c-----test to see if roots are correct
      nsol = 0
      do 5 loop=1,5
         dumz = z(loop)
         dumzp = zetab + m1/(dumz-z1) + m2/(dumz-z2)
         call conj(dumzb,dumzp)
         zp(loop) = dumzb
 5    continue
      mloop = 0
      do 10 loop1=1,5
         md = 1.d1
         do 11 loop2=1,5
            cd = abs(z(loop1)-zp(loop2))
            if(cd.ge.md)go to 11
            md = cd
            mloop = loop2
 11      continue
         if(mloop.ne.loop1)then
            soln(loop1) = 0
         else
            nsol = nsol + 1
            soln(loop1) = 1
         endif
 10   continue

c-----find magnifications
      do 20 loop=1,5
         if(soln(loop).eq.1)then
            dumz = z(loop)
            xi(loop) = dble(dumz)
            yi(loop) = dimag(dumz)
            call conj(dumzb,dumz)
            dzeta = (mtot-dm)/(z1b-dumzb)**2
     *            + (mtot+dm)/(-z1b-dumzb)**2
            call conj(dzetab,dzeta)
            detJ = 1.d0 - dble(dzeta*dzetab)
            am(loop) = abs(1.d0/detJ)
         else
            xi(loop) = 0.d0
            yi(loop) = 0.d0
            am(loop) = 0.d0
         endif
 20   continue

c-----calculate total magnification
      magtot = 0.d0
      do 25 loop=1,5
         magtot = magtot + abs(am(loop))
 25   continue
c
      return

      end

      subroutine conj(zb,z)
      implicit none
      complex*16 z,zb 
      real*8 a,b
      a = dble(z)
      b = dimag(z)
      zb = cmplx(a,-b)
      return
      end



==> anc/source/getchi2.f <==
C     GETCHI2 - Calculate chi2 and fs, fb for the given model.
      subroutine getchi2(qmag, flux, err, bad, ndata, nobs, ndat, ! IN 
     +                  errfac, fconst, ! IN fconst - constraints 
     +                                  ! (fs, fb factors, sum, sigma)
     +                  chi2, fs, fb, fserr, fberr, kmax, chi2max) ! OUT
      implicit none
      integer nobs, ndata, ntop, ndat
      real*8 chi2,chi2add,chi2max,flux,err
      real*8 fs,fb,qmag,sig2,dif,y,ypre
      dimension chi2(nobs+1) ! last value is for chi2 of soft constrain
      dimension fs(nobs),fb(nobs),qmag(ndata,nobs)
      dimension flux(ndata,nobs),err(ndata,nobs),ndat(nobs)
      dimension kmax(nobs),chi2max(nobs)
      logical bad(ndata,nobs)
      parameter (ntop = 2)
      real*8 a(ntop*nobs),b(ntop*nobs,ntop*nobs),c(ntop*nobs,ntop*nobs),
     *    d(ntop*nobs),dum(ntop*nobs,ntop*nobs),f(ntop)
      real*8 fserr(nobs),fberr(nobs)
      real*8 errfac
      real*8 fconst(ntop*nobs+2), sigm2, big
      parameter (big = 1e16)
      integer ntab, nzero, i, j, ii, jj, k, kmax, nob, iloop
      
      
      ntab = nobs * ntop   
      if (fconst(ntab+2).gt.0.) then
         sigm2 = 1. / (fconst(ntab+2) * fconst(ntab+2))
      else
         sigm2 = big
      endif      
      do 33 i = 1, ntab
         a(i) = 0.
         do 33 j = 1, ntab
            b(i, j) = 0.
 33   continue

      do 100 iloop=1,2 ! It goes through the loop twice - 
      ! that is why in the first pass a() was not set etc.
         do i = 1, ntab
            d(i) = 0.
         end do

         chi2(nobs+1) = 0.
         do 110 nob=1,nobs
            nzero = ntop * (nob - 1)
            
            chi2(nob) = 0d0
            chi2max(nob) = 0d0
            
            do 85 k =1,ndat(nob)
               if(bad(k,nob))go to 85
               if(qmag(k,nob).eq.0d0) then
                  write(97,*) 'qmag=0', nob,k
                  go to 85
               endif
               y = flux(k,nob)
               sig2 = (errfac*err(k,nob))**2
               f(1) = qmag(k,nob)
               f(2) = 1d0
               ypre = 0d0

               do 80 i = 1,ntop
                  ii = i + nzero
                  ypre = ypre + a(ii)*f(i)
                  d(ii) = d(ii) + y*f(i)/sig2
                  do 80 j = 1,ntop ! select a submatrix
                     jj = j + nzero
                     b(ii,jj) = b(ii,jj) + f(i)*f(j)/sig2
 80            continue

               if (iloop.eq.2) then 
               ! calculation of chi2 only in second loop
                  dif = y - ypre
                  chi2add = dif**2/sig2
                  if(chi2add.gt.chi2max(nob))then
                     chi2max(nob) = chi2add
                     kmax(nob) = k
                  endif
                  chi2(nob) = chi2(nob) + chi2add
               endif

 85         continue
  
 110     continue   

c chi2 penalty if soft constraint is provided
         if (fconst(ntab+2).gt.0) then
            dif = 0. - fconst(ntab+1)
            do i=1,ntab
               dif = dif + fconst(i) * a(i)
            enddo
            chi2(nobs+1) = chi2(nobs+1) + sigm2 * dif * dif
         endif  
         
         if(iloop.eq.2) go to 100

c constraint:
         if (fconst(ntab+2).ne.0) then
           do 70 i=1,ntab
              d(i) = d(i) + fconst(i) * fconst(ntab+1) * sigm2
              do 70 j=1,ntab
                 b(i,j) = b(i,j) + fconst(i) * fconst(j) * sigm2
 70        continue           
         endif
         
         call inv(b,c,dum,ntab,ntab)

         do 90 i=1,ntab
            a(i) = 0d0
            do 90 j=1,ntab
               a(i) = a(i) + c(i,j)*d(j)
 90      continue

         do i=1, nobs
            fs(i) = a(2*i-1)
            fb(i) = a(2*i)
            fserr(i) = sqrt(c(2*i-1, 2*i-1))
            fberr(i) = sqrt(c(2*i, 2*i))
         end do
 
 100  continue

      return
      end


C addchi2_piE() - how much should be added to chi2 if constrain on pi_E
C is provided
      subroutine addchi2_piE(piEchi2, pix, piy, addchi2)
C     piEchi2 - vector of constrains 
C     pix, piy - parallax to be checked
C     addchi2 - value to be added to the chi2
      implicit none
      real*8 piEchi2(5), pix, piy, addchi2, dx, dy

      dx = pix - piEchi2(1)
      dy = piy - piEchi2(2)
      addchi2 = piEchi2(3) * dx * dx + 2 * piEchi2(4) * dx * dy + 
     +          piEchi2(5) * dy * dy
      return 
      end



==> anc/source/getdat.f <==
c This subroutine read the data from disk into vectors 
c and passes it back to the main program.
c
c     Passed variables:
c     date   - OUT: array of dates for each datapoint
c     flux   - OUT: array of fluxes for each datapoint
c     err    - OUT: errors for each datapoint
c     see    - OUT: seeing for each datapoint
c     bad    - OUT: bad datapoints (flux=0.)
c     ndat   - OUT: number of datapoints/observatory
c     ndata  - IN: maximum number of data points per observatory
c     nobs   - IN: number of observatories
c     kgamma - OUT: filter of each dataset; determines limb-darkening 
c                   coefficients. Unfiltered light --> R
c     qlat, qlong - OUT: latitude and longitude of each observatory
c     alpha, delta - OUT: RA/DEC
c
c     Things you need to directly tinker with:
c     1) 
c     2) Set the RA and DEC of the event
c     3) 
c     4) if using the raw MOA data files,
c        set nobmoa = the dataset number of the MOA data
c     5) set the names of the data files
c     6) set the error scaling for each data set
c     7) set data points to exclude from the fit


      subroutine getdat(date,flux,err,bad,ndat,ndata,nobs,
     +           mgamma,qlat, qlong, alpha, delta) 
      ! in this version everything is output
      implicit none
      character*36 filename
      character*80 line
      character*3  rootname
      character*1  bandname
      character*1 char
      integer nob, i, ndata, nobs, nform
      character*12 nnn
      integer nobmoa
      double precision dat, qi, e, se
      double precision qlat1, qlong1
      logical bad(ndata,nobs)
      logical getlat
      double precision date(ndata,nobs),flux(ndata,nobs),
     +                 err(ndata,nobs),see(ndata, nobs)
      integer ndat(nobs)
      double precision kgamma(nobs), qlat(nobs), qlong(nobs)
      double precision mgamma(nobs), gammai, gammav, gammah
      double precision alpha, delta, offmoa, hjd
      character*20 imname, str_dat, str_qi, str_e
      character*4 seeing
      integer k
      real*8 ld(3)
C     This is where limb darkening coefficients are set 
      data ld/0.5457, 0.622000,  0.277800/ ! TINKER
c      data ld/0.449700, 0.622000,  0.277800/  ! standard values
c     filters: I, V, H

      getlat = .false.

      alpha =  (17d0 + 47d0/60d0 + 29.42d0/3600d0)*15d0 ! TINKER
      delta = -(34d0 + 43d0/60d0 + 35.60d0/3600d0) ! TINKER

      nobmoa = 0
      offmoa = 0.d0 !fixed offset for the MOA data

c     Read in data
      do 10 nob=1,nobs

         if(nob.eq.1)filename='phot.dat_O3' ! TINKER
!         if(nob.eq.2)filename='phot.dat'
!         if(nob.eq.3)filename='phot.dat_observatory'
         write(6,*) filename

!         open(1,file=direc(1:length)//filename,status='old')
         open(1,file=filename,status='old')

c     Set the file formatting and record the filter
         nform = 1                  ! OGLE-uFUN
         if(nob.eq.nobmoa)nform = 2 ! MOA
         call getrootband(filename, qlat1, qlong1, bandname, rootname)
         if(.not.getlat)then
            qlat(nob) = qlat1
            qlong(nob)= qlong1
         endif

! TINKER
         if(rootname.eq.'raw')nform = 3 ! PLANET
         if(rootname.eq.'pys')nform = 4 ! PLANET
         kgamma(nob)                    = 1 ! I band
         if(bandname.eq.'V')kgamma(nob) = 2 ! V band
         if(bandname.eq.'H')kgamma(nob) = 3 ! H band
         if(bandname.eq.'R')kgamma(nob) = 4 ! R band
         if(bandname.eq.'U')kgamma(nob) = 4 ! unfiltered = R 

c     Read in the data
         i = 0
 3       continue

         read(1,1,end=4)line
 1       format(a80)
         read(line,2)char
 2       format(a1)
         if(char.eq.'#')go to 3 !Skip commented lines

c     Compensates for different file formats
         if(nob.eq.nobmoa)then
            read(line,*)str_dat,str_qi,str_e, imname, seeing
            if(seeing.ne.'nan ') then
               read(seeing,*)se
            else
               go to 3
            endif
            if(str_qi.ne.'nan') then
               read(str_dat,*) dat
               read(str_qi,*) qi
               read(str_e,*) e
            else
               go to 3
            endif
            see(i+1,nob)= se - 3d0
         else
            if(nform.eq.1)read(line,*)dat,qi,e
            if(nform.eq.3)read(line,*)qi,e,dat,se
            if(nform.eq.4)read(line,*)nnn,qi,e,dat,se
            se = 0.0
            see(i+1,nob)=se-1.5d0
         endif

c     For each observatory, add a line such as:
c         if(nob.eq.1)e = e*1.0
c     '1.0' may be replaced with the normalized error. 
         if(nob.eq.1)e = e*1.d0 ! TINKER

c     Record the data
         i=i+1
         bad(i,nob) = .false.
         if(dat.gt.10000d0)dat = dat - 2450000.d0 !abbreviate dates

         if(nob.eq.nobmoa)then
            flux(i,nob) = qi/6500.d0 + offmoa
            err(i,nob) = e/6500.d0
            call hjdcor(dat, alpha, delta, hjd) ! TINKER
            dat = hjd
         else
            flux(i,nob) = 10.d0**(0.4d0*(18.d0-qi)) !convert mag to flux
            err(i,nob) = e*flux(i,nob)*dlog(10.d0)/2.5d0 
            !convert errors to flux
         endif
         date(i,nob) = dat

         if(qi.eq.0.d0)bad(i,nob) = .true.

! TINKER 
c         if((nob.eq.3).and.
c     +        (date(i,nob).gt.5747.816 .and.date(i,nob).lt.5748.)) 
c     +        bad(i,nob)=.true. !Restrict extraneous data points

         go to 3

 4       continue
         ndat(nob) = i 
         close(1)
 10   continue

c     Write bad data statements below, such as:
c     bad(1037,1) = .true. ! 3492.0041
! TINKER 

c     Set linear Limb-darkening Parameter:
      gammai=ld(1)
      gammav=ld(2)
      gammah=ld(3)
	do k=1, nobs ! TINKER 
	   if(kgamma(k).eq.1)then
	      mgamma(k) = gammai
	   endif
	   if(kgamma(k).eq.2)then
	      mgamma(k) = gammav
	   endif
	   if(kgamma(k).eq.3)then
	      mgamma(k) = gammah
	   endif
	   if(kgamma(k).eq.4)then
	      mgamma(k) = (gammai+gammav)/2
	   endif
	enddo
      return
      end

c-----------------------Supplementary Subroutintes-------------------
c     HJDCOR
c  subroutine written by Andy Gould to correct the HJDs of the MOA data
	subroutine hjdcor(date, alpha, delta, hjd) ! first 3 - IN, last - OUT
	implicit none
	real*8 pi, radian, ecc, vernal, offset, peri, phi, psi
	real*8 costh, sinth, alpha, delta, date, qr0, hjd
	integer i
	double precision sun(3),xpos(3),ypos(3),rad(3)
	double precision spring(3),summer(3)
	data spring/1.d0,0.d0,0.d0/
	data summer/0.d0,0.9174d0,0.3971d0/
	data pi/3.14159265d0/
	radian = 180d0/pi
	ecc = 0.0167d0
	vernal = 2719.55d0
	offset = 75d0
	peri   = vernal - offset
	phi = (1 - offset/365.25d0)*2d0*pi
	call getpsi(psi,phi,ecc)
	costh = (cos(psi) - ecc)/(1d0-ecc*cos(psi))
	sinth = -sqrt(1-costh**2d0)
	do 3 i = 1,3
	   xpos(i) = spring(i)*costh + summer(i)*sinth
	   ypos(i) =-spring(i)*sinth + summer(i)*costh
 3	continue
	rad(1) = cos(alpha/radian)*cos(delta/radian)
	rad(2) = sin(alpha/radian)*cos(delta/radian)
	rad(3) = sin(delta/radian)
	phi   = (date - peri)/365.25d0*2d0*pi
	call getpsi(psi,phi,ecc)
	qr0 = 0
	do 30 i=1,3
	   sun(i) = xpos(i)*(cos(psi)-ecc) +
     *              ypos(i)*sin(psi)*sqrt(1-ecc**2)
	   qr0 = qr0 - sun(i)*rad(i)*8.31d0/1440.d0
 30	continue
	hjd = date + qr0
 100	continue
	return
	end

c     GETROOTBAND
c Subroutine written by Andy Gould to get the filter and formatting from
c the data file name. It also returns the location of the observatory.
c
c     Returns:
c     qlat and qlong - the latitude and longitude of the observatory 
c                      on the Earth.
c     bandname - the last letter before the '.' 
c                and is the name of the filter.
c     rootname - the file ending after the '.' (first 3 letters) 
c                used to determine the data formatting
      subroutine getrootband(filename, qlat, qlong, bandname, rootname) 
      ! 1st - IN, rest - OUT
      implicit none
      real*8 qlat, qlong, xyz
      integer i, length 
      character*1 filechar(21)
      character*21 filename
      character*3  rootname
      character*1  bandname
      character*8 word
      logical found
      read(filename,1)filechar
 1    format(21a1)
      do 10 i=20,2,-1
         if(filechar(i).eq.'.')go to 12
 10   continue
      write(6,*)'bad filename ',filename
      stop
 12   continue
      bandname = filechar(i-1)
      write(rootname,13)filechar(i+1),filechar(i+2),filechar(i+3)
 13   format(3a1)
c     SURVEY TEAMS
c ---   ogle
      word = 'phot.dat'
      length = 8
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -70.702d0
         qlat  = -29.0083d0
         bandname = 'I'
         return
      endif
c ---   moa
      word = 'moa'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(170d0 + 27.9d0/60.d0)
         qlat  = -(43d0 + 59.2d0/60.d0)
         bandname = 'I'
         return
      endif
      if(rootname.ne.'pho'.and.rootname.ne.'dia')go to 20
c     uFUN normal
c ---   ctio
      word = 'CT13'
      length = 4
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -70.815d0
         qlat  = -30.165d0
         return
      endif
c ---   Mt Lemmon
      word = 'LOAO'
      length = 4
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -110.76d0
         qlat  = +32.43d0
         return
      endif
c ---  Farmcove
      word = 'FCO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(174d0 + 53d0/60.d0 + 37d0/3600.d0)
         qlat  =  -(36d0 + 53d0/60.d0 + 43d0/3600.d0)
         return
      endif
c ---  Auckland
      word = 'AO'
      length = 2
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(174d0 + 46d0/60.d0 + 37d0/3600.d0)
         qlat  =  -(36d0 + 54d0/60.d0 + 22d0/3600.d0)
         return
      endif
c ---   CAO
      word = 'CAO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(68d0 + 10d0/60.d0 + 49d0/3600.d0)
         qlat  =  -(22d0 +57d0/60.d0 + 10d0/3600.d0)
         return
      endif
c ---   Bronberg
      word = 'Bron'
      length = 4
      call vetword(word, length, filechar, 0, found)
 8    continue
      if(found)then
         qlong = +(28d0 + 26d0/60.d0 + 44d0/3600.d0)
         qlat  = -(25d0 + 54d0/60.d0 + 48d0/3600.d0)
         return
      endif
c ---   Hunters Hill
      word = 'HHO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(149d0 + 06d0/60.d0 + 36d0/3600.d0)
         qlat  = -(35d0 + 09d0/60.d0 + 45d0/3600.d0)
         return
      endif
c ---   Kumeu
      word = 'Kumeu'
      length = 5
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(174d0 + 31d0/60.d0 + 29d0/3600.d0)
         qlat  = -(36d0 + 48d0/60.d0 + 23d0/3600.d0)
         return
      endif
c ---   Hereford
      word = 'HAO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(110d0 + 14d0/60.d0 + 15d0/3600.d0)
         qlat  = +(31d0 + 27d0/60.d0 + 08d0/3600.d0)
         return
      endif
c ---   Molehile
      word = 'MAO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(174d0 + 43d0/60.d0 + 43d0/3600.d0)
         qlat  = -(36d0 + 47d0/60.d0 + 55d0/3600.d0)
         return
      endif
c ---   MDM
      word = 'MDM'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(111d0 + 36d0/60.d0 + 56d0/3600.d0)
         qlat  = +(31d0 + 57d0/60.d0 + 05d0/3600.d0)
         return
      endif
c ---   Palomar
      word = 'PAL'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(116d0 + 51d0/60.d0 + 36d0/3600.d0)
         qlat  = +(33d0 + 21d0/60.d0 + 26d0/3600.d0)
         return
      endif
c ---   PEST
      word = 'PEST'
      length = 4
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(115d0 + 47d0/60.d0 + 53d0/3600.d0)
         qlat  = -(31d0 + 59d0/60.d0 + 34d0/3600.d0)
         return
      endif
c ---   Perth
      word = 'Perth'
      length = 5
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(115d0 + 49d0/60.d0 + 00d0/3600.d0)
         qlat  = -(31d0 + 58d0/60.d0 + 00d0/3600.d0)
         return
      endif
c ---   Possum
      word = 'Pos'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(177d0 + 53d0/60.d0 + 29d0/3600.d0)
         qlat  = -(38d0 + 37d0/60.d0 + 26d0/3600.d0)
         return
      endif
c ---   Southern Stars
      word = 'SSO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(149d0 + 35d0/60.d0 + 15d0/3600.d0)
         qlat  = -(17d0 + 33d0/60.d0 + 04d0/3600.d0)
         return
      endif
c ---   Vintage Lane
      word = 'VLO'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(173d0 + 50d0/60.d0 + 21d0/3600.d0)
         qlat  = -(41d0 + 29d0/60.d0 + 30d0/3600.d0)
         return
      endif
c ---   Wise
      word = 'Wise'
      length = 4
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(34d0 + 45d0/60.d0 + 44d0/3600.d0)
         qlat  = +(30d0 + 35d0/60.d0 + 50d0/3600.d0)
         return
      endif
      word = 'LAIWO'
      length = 5
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(34d0 + 45d0/60.d0 + 44d0/3600.d0)
         qlat  = +(30d0 + 35d0/60.d0 + 50d0/3600.d0)
         return
      endif
      word = 'WIS'
      length = 3
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(34d0 + 45d0/60.d0 + 44d0/3600.d0)
         qlat  = +(30d0 + 35d0/60.d0 + 50d0/3600.d0)
         return
      endif
      go to 120
 20   continue
      if (rootname.eq.'dat') go to 30
c ---  Bronberg (alternate)      
      word = 'bron'
      length = 4
      call vetword(word, length, filechar, 1, found)
      if(found)then
         bandname='U'
         go to 8
      endif
      if(rootname.ne.'raw'.and.rootname.ne.'pys')go to 40
c     PLANET
c ---   Tasmania
      word = 'U'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(147d0 + 26d0/60.d0 + 21d0/3600.d0)
         qlat  = -(42d0 + 48d0/60.d0 + 18d0/3600.d0)
         return
      endif
c ---   SAAO
      word = 'A'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(16d0 + 12d0/60.d0 + 00d0/3600.d0)
         qlat  = -(23d0 + 18d0/60.d0 + 00d0/3600.d0)
         return
      endif
c ---   Perth
      word = 'W'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(116d0 + 8d0/60.d0 + 00d0/3600.d0)
         qlat  = -(32d0 + 0d0/60.d0 + 00d0/3600.d0)
         return
      endif
c ---   Danish
      word = 'Z'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(289d0 + 15d0/60.d0 + 55.457d0/3600.d0)
         qlat  = -(29d0 + 15d0/60.d0 + 15.433d0/3600.d0)
         return
      endif

 30   continue
c     ROBONET
c ---   FTN
      word = 'H'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(156d0 + 15d0/60.d0 + 21d0/3600.d0)
         qlat  = +(20d0 + 42d0/60.d0 + 27d0/3600.d0)
         return
      endif
c ---   Liverpool (cararies
      word = 'L'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(17d0 + 53d0/60.d0 + 45d0/3600.d0)
         qlat  = +(28d0 + 45d0/60.d0 + 45d0/3600.d0)
         return
      endif
      word = 'J'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = -(17d0 + 53d0/60.d0 + 45d0/3600.d0)
         qlat  = +(28d0 + 45d0/60.d0 + 45d0/3600.d0)
         return
      endif
c     FTS -Robonet
      word = 'I'
      length = 1
      call vetword(word, length, filechar, 0, found)
      if(found)then
         qlong = +(149d0 + 03d0/60.d0 + 58d0/3600.d0)
         qlat  = -(31d0 + 16d0/60.d0 + 37d0/3600.d0)
         return
      endif
 40   continue
      go to 120
 120  continue
      write(6,121)filechar
 121  format(21a1,1x,'lat-long not found')
      read(5,*)xyz
      qlat = 0d0
      qlong= 0d0
      return
      end
c
      subroutine vetword(word, length, filechar, iloop, found) 
      ! last - OUT
      character*8 word
      character*1 wordchar(8),filechar(21)
      logical found
      found = .false.
      read(word,1)wordchar
 1    format(8a1)
      do 10 i=0,(21-length)*iloop
         do 5 j=1,length
            if(wordchar(j).ne.filechar(i+j))go to 10
 5       continue
         found = .true.
         return
 10   continue
      return
      end



==> anc/source/getmags_binary.f <==
! subroutine trajectory() - finds the source trajectory 
! subroutine getmags_binary() - calculates magnification 
! subroutine closest2points() - 2 points on the curve that 
!                              are closest to given point
! subroutine dist_traj_from_point() - calculates distance between 
!                                        the curve and the point
! subroutine traj_vs_caus() - compare trajectory and caustics

! Same conventions as proposed in 
! Skowron J., Udalski A., Gould A., et al. 2011 ApJ 738, 87 
! "Binary Microlensing Event OGLE-2009-BLG-020 Gives 
! Verifiable Mass, Distance, and Orbit Predictions"
! http://adsabs.harvard.edu/abs/2011ApJ...738...87S        

      subroutine trajectory(date, ndata, nobs, ndat, ! IN
     +         t0, u0, te, alpha, t0par, piex, piey, ra, dec, ! IN
     +         xs, ys) ! OUT

      implicit none
      integer*4 nobs, ndata, ndat(nobs)
      real*8 date(ndata, nobs)
      real*8 t0, te, piex, piey, t0par, ra, dec, u0, alpha
      real*8 xs(ndata, nobs), ys(ndata, nobs)
      integer*4 nob, k
      real*8 t, tau, dtau, dbeta, taup, betap, qn, qe
      real*8 PI
      parameter (PI=3.141592653589793238462643d0)


      do 1000 nob=1,nobs
        do 1000 k=1,ndat(nob)
          t = date(k, nob)
          tau = (t - t0) / te

c TINKER - usage of terrestrial parallax
c            call gett(qnp, qep, t, qlat(nob), qlong(nob),
c     +           ra, dec)
c            qn = qn + qnp
c            qe = qe + qep
          dtau = 0.
          dbeta = 0.
c TINKER - usage of annual parallax
          if (piex.ne.0.d0.or.piey.ne.0.d0) then
            if (t0par.eq.0.d0) then
              write(*,*) 'T_0,PAR IS NOT SET. ' 
              write(*,*) 'PARALLAX CANNOT BE CALCULATED'
              stop
            endif
            call geta(qn, qe, t, ra, dec, t0par)
            dtau  = dtau  + piex * qn + piey * qe
            dbeta = dbeta - piex * qe + piey * qn
          endif
          dbeta = -dbeta
          taup  = tau + dtau
          betap = u0 + dbeta

          xs(k, nob) =  taup * dcos(PI-alpha) + betap * dsin(PI-alpha)
          ys(k, nob) = -taup * dsin(PI-alpha) + betap * dcos(PI-alpha)

 1000 continue
      return
      end


      subroutine getmags_binary(
     +           aoutp,nparm,date,bad,ndata,nobs,ndat, ! IN
     +           ncount,DIM1,DIM2,sind_s,sind_e,msx,msy,cbd, ! IN
     +           sgxmin,sgymin,h,h_x,h_y,scx,scy,radius12,radius22, ! IN
     +           mp_gridsize,s_ind_s,s_ind_e,sgxnum,sgynum, ! IN 
     +           mgamma, ! IN
     +           centroidx, centroidy, centerx, centery, ! IN
     +           hbd, s_r_max, mp_width, ! IN
     +           traj_port, ! IN file numbers to print trajectories; 
! if traj_port(i) = 0 - do not print to file
     +           qlat, qlong, ra, dec, t0par, ! IN
     +           met_max, methods_t, methods, methods_n, 
     +           ! IN - specify when use which method 
     +           magfail, qmag) !, mind_apc) ! OUT

      implicit none
      integer*4 nobs,nob,k,ndata,nparm
      real*8 xorigin,yorigin
      real*8 PI 
      parameter (PI=3.141592653589793238462643d0)
      real*8 rhos, magnew
      real*8 mgamma(nobs),gamma,xs(ndata,nobs),ys(ndata,nobs)
      real*8 theta, u0, t, t0, te
      real*8 qmag(ndata,nobs),date(ndata,nobs),aoutp(nparm)
      logical bad(ndata,nobs)
      integer*4 ndat(nobs)
      integer*4 ncount,DIM1,DIM2
      integer*4 sind_s(DIM2),sind_e(DIM2)
      real*4 centroidx(DIM2), centroidy(DIM2)
      real*4 centerx(DIM2), centery(DIM2)
      real*4 msx(DIM1),msy(DIM1)
      character*1 hbd(DIM2)
      real*8 h, h_x, h_y
      character*1 cbd(DIM1)
      logical switchflag
      real*8 sgxmin,sgymin,sgrid,scx,scy,radius12,radius22
      real*8 magpar,rho2
      integer*4 s_ind_s,s_ind_e,sgxnum,sgynum
      integer MAX_SOL
      parameter (MAX_SOL=5)
      real*8 xic(MAX_SOL), yic(MAX_SOL), am(MAX_SOL)
      integer*4 nsol
      real*8 s_r_max, s_r_max_minus2, rsource, mp_width
      integer i

      real*8 offset_x, offset_y
      real*8 b, q

      logical magfail
      integer traj_port(nobs)

      real*8 qlat(nobs), qlong(nobs)
      real*8 piex, piey, ra, dec, t0par

      real*8 magtemp
      real*8 mp_gridsize

      integer ncirc
      parameter (ncirc=1)
      real*8 xor(ncirc),yor(ncirc),rad(ncirc)

      integer met_max
      integer methods(met_max)
      integer methods_n
      real*8 methods_t(2, met_max)


      magfail = .false.

      sgrid=0d0

      xorigin=scx
      yorigin=scy

      call getparm_t0u0te(aoutp, nparm, t0, u0, te)
      call getparm_rho(aoutp, nparm, rhos)
      call getparm_piE(aoutp, nparm, piex, piey)
      call getparm_alpha(aoutp, nparm, theta)
      call getparm_bq(aoutp, nparm, b, q)

      rho2=rhos*rhos 
      magpar = mp_gridsize * mp_gridsize / (PI * rho2)
      s_r_max_minus2 = (s_r_max - rhos)**2

      if(b.lt.1)then
        offset_x=b*(-0.5d0+1d0/(1d0+q))
      else
        offset_x=b/2d0 -q/(1d0+q)/b
      endif
      offset_y = 0.d0
! set the parameters of map that are later used by otherim():  
! TINKER 
      xor(1) = offset_x
      yor(1) = 0.
      rad(1) = mp_width

      call trajectory(date, ndata, nobs, ndat, t0, u0, te, theta, 
     +               t0par, piex, piey, ra, dec, xs, ys) 

      do 100 nob=1,nobs
       gamma = mgamma(nob)
       do 50 k=1,ndat(nob)
        if (bad(k, nob)) go to 50
        t = date(k,nob)


        if (traj_port(nob).ne.0) then
         write(traj_port(nob),200) t, xs(k, nob), ys(k, nob), nob
 200     format(f12.6, 2f13.7, i6)
        endif
        xs(k, nob) = xs(k, nob) - offset_x
        ys(k, nob) = ys(k, nob) - offset_y

! choose the method of magnification calculation
        magnew = 0.
        do 300 i=1, methods_n
          if (t.ge.methods_t(1,i).and.t.lt.methods_t(2,i)) then
            if (methods(i).eq.1) then
              call getbinp(xs(k, nob), ys(k, nob), q, b, magnew, am, 
     +                     xic, yic, nsol)  
            else if (methods(i).eq.2) then
              call taylor_2(magnew, xs(k, nob), ys(k, nob), q, b, gamma,
     +                      rhos, 2)
            else if (methods(i).eq.3) then
              call taylor_2(magnew, xs(k, nob), ys(k, nob), q, b, gamma,
     +                      rhos, 4)
            else if (methods(i).eq.4) then ! map
              rsource = (xs(k, nob)-scx)**2+(ys(k, nob)-scy)**2
              if (rsource.le.s_r_max_minus2) then
c     check whether in the map range
                call getmapmag(ncount,DIM1,DIM2,sind_s,sind_e,
     +      msx,msy,cbd,sgxmin,sgymin,h,h_x,h_y,s_ind_s,s_ind_e,sgxnum,
     +      xs(k, nob),ys(k, nob),rhos,scx,scy,gamma,
     +      radius12,radius22,magpar,rho2,
     +      centroidx, centroidy, centerx, centery, hbd,
     +      magnew, switchflag)

                if((switchflag).or.(magnew.eq.0.0)) then
                  magfail = .true.
                  write(97,*) t,xs(k, nob),ys(k, nob),rhos,b,q
                  call taylor_2(magnew,xs(k, nob),ys(k, nob),q,b,gamma,
     +                          rhos,4) ! HEX instead of map
                  goto 333
                endif

	        call otherim(magtemp,xs(k, nob),ys(k, nob),q,b,
     +                        xor,yor,rad,
     +                        ncirc)
                magnew = magnew + magtemp
              else
                write(26,*) 'Skipping map ', nob, k, t
                call taylor_2(magnew,xs(k, nob),ys(k, nob),q,b,gamma,
     +                        rhos,4) ! HEX instead of map
                goto 333
              endif
 333          continue
            else 
              write(*,*) 'UNKNOW METHOD SPECIFIED'
              stop
            endif
          endif
 300      continue
          if (magnew.eq.0.) then ! default method
            call getbinp(xs(k, nob), ys(k, nob), q, b, magnew, am, 
     +                   xic, yic, nsol)
          endif
          qmag(k,nob) = magnew
 50     continue
 100  continue
      return
      end


! subroutine finding two points on the trajectory that are closest to
! given point (x0, y0)
      subroutine closest2points(x0, y0, xs, ys, ndata, nobs, ndat, ! IN
     +                            n1, nob1, n2, nob2) 
      ! OUT : 1 - closest, 2 - second closest
      implicit none
      integer*4 nobs, ndata, ndat(nobs)
      real*8 x0, y0, xs(ndata, nobs), ys(ndata, nobs)
      integer*4 n1, nob1, n2, nob2
      integer*4 i, j
      real*8 d1, d2, d
 
      d1 = 1d30
      d2 = d1
      do 500 i = 1, nobs
        do 500 j = 1, ndat(nobs)
        d = (x0-xs(j,i)) * (x0-xs(j,i)) + (y0-ys(j,i)) * (y0-ys(j,i)) 
        if (d.lt.d1) then
          d2 = d1
          n2 = n1
          nob2 = nob1
          d1 = d
          n1 = j
          nob1 = i
        else if (d.lt.d2) then
          d2 = d
          n2 = j
          nob2 = i
        endif
 500  continue

      return
      end


! finds 2 points on curve defined by tables xs(,) and ys(,) that are
! closest to point (x0,y0), calculates the distance between line joining
! these 2 points and (x0,y0), and checks if the point is passed on left
! or right side
      subroutine dist_traj_from_point(x0, y0, xs, ys, date, ndata, ! IN
     +                                     nobs, ndat, ! IN
     +                                     dist, pass_left) ! OUT
      implicit none
      integer*4 nobs, ndata, ndat(nobs)
      real*8 x0, y0, xs(ndata, nobs), ys(ndata, nobs), date(ndata, nobs)
      real*8 dist
      logical pass_left 
      ! is the source passing caustic on the left side?
      integer*4 n1, n2, nob1, nob2
      real*8 x1, y1, x2, y2, dx, dy, adx, ady

      call closest2points(x0, y0, xs, ys, ndata, nobs, ndat,
     +                      n1, nob1, n2, nob2)

      x1 = xs(n1, nob1)
      y1 = ys(n1, nob1)
      x2 = xs(n2, nob2)
      y2 = ys(n2, nob2)
      dx = x2 - x1
      dy = y2 - y1

      dist = dx * (y0 - y1) - dy * (x0 - x1)
      if (dist.gt.0d0) then
        pass_left = .true.
      else
        pass_left = .false.
      endif
      if (date(n1, nob1).gt.date(n2, nob2)) then 
      ! we need to check direction of motion
        pass_left = .not. pass_left
      endif
! Now much better way of calculating this:
!      dist = dabs(dist) / sqrt(dx * dx + dy * dy) 
      adx = dabs(dx)
      ady = dabs(dy)
      if (adx.gt.ady) then
        dist = dabs(dist) / (adx * sqrt(1+(dy/dx)**2))
      else 
        if (ady.eq.0d0) then
          write(*,*) 'UNANTICIPATED EXCEPTION IN subroutine ' // 
     +               'dist_traj_from_point()'
          STOP
        endif
        dist = dabs(dist) / (ady * sqrt(1+(dx/dy)**2))
      endif
      return
      end


! compare trajectory and caustics - works in planetary approximation and
! s >> 1
      subroutine traj_vs_caus(aoutp, npar, date, ndata, nobs, ndat, ! IN
     +                        ra, dec, t0par, ! IN
     +                        dcen, cen_pass_l, dplan, plan_pass_l)!OUT
      implicit none
      integer*4 npar, ndata, nobs, ndat(nobs)
      real*8 aoutp(npar), date(ndata, nobs)
      real*8 ra, dec, t0par
      real*8 dcen, dplan ! distances from caustics
      logical cen_pass_l, plan_pass_l
      real*8 t0, u0, te, alpha, piex, piey, b, q
      real*8 xs(ndata, nobs), ys(ndata, nobs), x0, y0


      call getparm_t0u0te(aoutp, npar, t0, u0, te)
      call getparm_alpha(aoutp, npar, alpha)
      call getparm_bq(aoutp, npar, b, q)
      call getparm_piE(aoutp, npar, piex, piey)

      call trajectory(date, ndata, nobs, ndat, t0, u0, te, alpha, t0par,
     +                piex, piey, ra, dec, xs, ys)
      
      x0 = 0d0
      y0 = 0d0
      call dist_traj_from_point(x0, y0, xs, ys, date, ndata, nobs, ndat,
     +                          dcen, cen_pass_l)
      
      x0 = b - 1d0 / b
      call dist_traj_from_point(x0, y0, xs, ys, date, ndata, nobs, ndat,
     +                          dplan, plan_pass_l)
     
      RETURN
      END





==> anc/source/getmapmag.f <==
! this implementation of algorithm presented by 
! Dong S., DePoy D. L., Gaudi B. S., et al. 2006 ApJ 642, 842 
! "Planetary Detection Efficiency of the Magnification 3000  
! Microlensing Event OGLE-2004-BLG-343" 
! http://adsabs.harvard.edu/abs/2006ApJ...642..842D
!
! and
! 
! Dong S., Bond I. A., Gould A., et al. 2009 ApJ 692, 1826 
! "Microlensing Event MOA-2007-BLG-400: Exhuming the Buried 
! Signature of a Cool, Jovian-Mass Planet"
! http://adsabs.harvard.edu/abs/2009ApJ...698.1826D
      subroutine getmapmag(ncount,DIM1,DIM2,sind_s,sind_e, ! IN 
     +   msx,msy,cbd,sgxmin,sgymin,h,h_x,h_y, ! IN
     +   s_ind_s,s_ind_e,sgxnum, ! IN
     +   xs,ys,rho,scx,scy,gamma, ! IN
     +   radius12,radius22,magpar,rho2, ! IN
     +   centroidx, centroidy, centerx, centery, hbd, ! IN
     +   magnew, switchflag) ! OUT
c     xs and ys are the position of the source relative to the center  
c     of magnification.
c     The other parameters are various map parameters.

      implicit none
      integer*4 ncount,DIM1,DIM2
      integer*4 sind_s(DIM2),sind_e(DIM2)
      real*4 centroidx(DIM2), centroidy(DIM2)
      real*4 centerx(DIM2), centery(DIM2)
      real*4 msx(DIM1),msy(DIM1)
      character*1 cbd(DIM1)
      character*1 hbd(DIM2)
      logical switchflag
      integer*4 sgxnum,s_ind_s,s_ind_e
      real*8 sx,sy,gamma
      real*8 scx,scy,sgxmin,sgymin
      real*8 magpar,rho,rho2,mz,magnew,radius12,radius22
      real*8 PI,drho2,xs,ys
      integer*4 boxy,boxx,box,bindex
      integer*4 indexxmin,indexxmax,indexymin,indexymax
      parameter (PI=3.141592653589793238462643d0)
      real*8 h, h_x, h_y
      real*8 r_box2,roid_box2
      integer*4 num_box
      real*8 rhominus2, rhoplus2
      integer*4 ihx, ihy
      real*8 xtemp, ytemp
      integer icount, imcount 

      real*8 hexy

      logical b_flag2
      integer boxx_full_min, boxx_full_max
      integer ix_min, ix_max, iy

      real*8 ydist2

      real*8 sqrt3
      integer jcount


      sqrt3 = sqrt(3.d0)
      
      icount = 0
      jcount = 0
      imcount = 0

      rhominus2 = (rho - h)**2
      rhoplus2 = (rho + h)**2

      switchflag=.false.
      mz=0d0
      magnew=0d0

      xtemp = xs-rho-h_x
      ytemp = ys-rho-h
      call hexloc(ihx,ihy,xtemp,ytemp,sgxmin,sgymin,h,sqrt3)
      indexxmin = ihx + 1
      indexymin = ihy
      xtemp = xs+rho+h_x
      ytemp = ys+rho+h
      call hexloc(ihx,ihy,xtemp,ytemp,sgxmin,sgymin,h,sqrt3)
      indexxmax = ihx + 1
      indexymax = ihy

      do 100 boxy=indexymin,indexymax
        
        hexy  = boxy*h_y + sgymin
        ydist2 = (hexy - ys)**2
        if(ydist2.ge.rhoplus2) goto 100 
        ! If not in source or on source boundary, skip
        xtemp = xs - sqrt(rhoplus2 - ydist2)
        ! xmin corresponding to ydist
        call hexloc(ix_min,iy,xtemp,hexy,sgxmin,sgymin,h,sqrt3)
        xtemp = 2.d0*xs - xtemp !xmax corresponding to ydist
        ix_min = ix_min + 1
        call hexloc(ix_max,iy,xtemp,hexy,sgxmin,sgymin,h,sqrt3)
        ix_max = ix_max + 1
          
        b_flag2 = .true.
          
        do 101 boxx = ix_min, ix_max
          box=boxx+boxy*sgxnum
             
          if ((box.lt.s_ind_s).or.(box.gt.s_ind_e)) then
            write(97,*) xs,ys,rho,1,1
            call flush(97)
            switchflag=.true.
            goto 134
          endif

          r_box2 = (centerx(box)-xs)**2+(centery(box)-ys)**2
          jcount = jcount + 1
      
          if(r_box2.lt.rhominus2) then                  
            boxx_full_min = boxx
            goto 102 !Exit do loop
           
          else if(r_box2.lt.rhoplus2) then
            b_flag2 = .false.
                
            if(hbd(box).eq.'T') then
              do 240 bindex=sind_s(box),sind_e(box)
                if(cbd(bindex).eq.'T') then
                  write(97,*) xs,ys,rho,2,1
                  call flush(97)
                  switchflag=.true.
                  goto 134
                endif
 240          continue
            endif

            do 230 bindex=sind_s(box),sind_e(box)
              if (bindex.gt.0) then
                sx=msx(bindex)
                sy=msy(bindex)
                   
                drho2=(sx-xs)**2+(sy-ys)**2

c               If inside source
                if (drho2.le.rho2) then
                  icount = icount + 1
                  mz = mz + ((1d0-gamma)+3d0/2d0*gamma*
     +                 sqrt(1d0-drho2/rho2))
                endif

              endif
 230        continue

          else if(.not.b_flag2) then
            goto 100 
          endif
 101    continue 
          
        goto 100

 102    continue

        b_flag2 = .true.
          
        do 103 boxx = ix_max, boxx_full_min, -1
             
          box=boxx+boxy*sgxnum
          r_box2 = (centerx(box)-xs)**2+(centery(box)-ys)**2
          jcount = jcount + 1
      
          if(r_box2.lt.rhominus2) then
            boxx_full_max = boxx
            goto 104
          else if(r_box2.lt.rhoplus2) then
            b_flag2 = .false.

            if(hbd(box).eq.'T') then
              do 241 bindex=sind_s(box),sind_e(box)
                if(cbd(bindex).eq.'T') then
                  write(97,*) xs,ys,rho,2,1
                  call flush(97)
                  switchflag=.true.
                  goto 134
                endif
 241          continue
            endif
      
            do 231 bindex=sind_s(box),sind_e(box)
              if(bindex.gt.0) then 
                sx=msx(bindex)
                sy=msy(bindex)

                drho2=(sx-xs)**2+(sy-ys)**2

                if (drho2.le.rho2) then
                  icount = icount + 1
                  mz=mz+((1d0-gamma)+3d0/2d0*gamma*
     +               sqrt(1d0-drho2/rho2))
                endif
              endif
 231        continue

          else if(.not.b_flag2) then
            write(97,*) 'Something Wrong!!!'
            call flush(97)
            switchflag=.true.
            goto 134
                
          endif
 103    continue

        if(.true.) then
          write(97,*) 'Something Wrong!!!'
          call flush(97)
          switchflag=.true.
          goto 134
        endif
          
 104    continue
      
        do boxx = boxx_full_min,boxx_full_max
          box=boxx+boxy*sgxnum
          if(sind_s(box).ne.0) then
            if ((box.lt.s_ind_s).or.(box.gt.s_ind_e)) then
              write(97,*) xs,ys,rho,1,1
              call flush(97)
              switchflag=.true.
              goto 134
            endif
            roid_box2=(centroidx(box)-xs)**2+(centroidy(box)-ys)**2
            num_box  = sind_e(box) - sind_s(box) + 1 
            imcount = imcount + 1
            mz=mz+((1d0-gamma)+3d0/2d0*gamma*
     +         sqrt(1d0-roid_box2/rho2))*num_box
          endif
        enddo
          
 100  continue

      magnew=mz*magpar

 134  return
      end



==> anc/source/getquad.f <==
! this subroutine uses equations presented by 
! Gould A. 2008 ApJ 681, 1593 
! "Hexadecapole Approximation in Planetary Microlensing"
! http://adsabs.harvard.edu/abs/2008ApJ...681.1593G
      subroutine getquad(qmag1,x0,y0,q,b,rho,nrot)
      implicit none     
      real*8 qmag1, qmag, x, x0, y, y0, rho, fac
      integer npos, nrot, i, j
      dimension npos(5)
      data npos/1,0,-1,0,1/
      real*8 q, b 
      integer nsol
      integer MAX_SOL
      parameter(MAX_SOL = 5)
      real*8 xic(MAX_SOL), yic(MAX_SOL), am(MAX_SOL)
      qmag1 = 0
      if(nrot.eq.0)then
         do 10 i=1,4 
            x = x0 + npos(i)*rho
            y = y0 + npos(i+1)*rho
       call getbinp(x, y, q, b, qmag, am, xic, yic, nsol)

            qmag1 = qmag1 + qmag
 10      continue
         qmag1 = qmag1/4d0
         return
      endif
      if(nrot.eq.1)then
         fac = sqrt(0.5d0)
         do 20 i=-1,1,2
            do 20 j=-1,1,2
               x = x0 + i*rho*fac
               y = y0 + j*rho*fac
       call getbinp(x, y, q, b, qmag, am, xic, yic, nsol)
               qmag1 = qmag1 + qmag
 20      continue
         qmag1 = qmag1/4
         return
      endif
      write(6,*)nrot,' bad nrot'
      stop
      end


==> anc/source/hex.f <==

      subroutine hexloc(ix,jy, ! OUT
     +                x,y,xmin,ymin,h, sqrt3) ! IN
      implicit none
      real*8 x, y, xrel, yrel, xmin, ymin
      real*8 h
      real*8 xoff, yoff, xadd, xrelp, sqrt3
      integer ix, jy, ly, kx
      
      xrel = (x - xmin)/h 
      yrel = (y - ymin)/h 

      ly = nint((yrel-0.25)/1.5)
      yoff = yrel - 1.5d0*ly - 0.5

      xadd = 0
      if(2*(ly/2)-ly.ne.0)xadd = 0.5

      if(yoff.le.0.)then
        ix = nint(xrel/sqrt3 + xadd)
        jy = ly
        return
      endif

      xrelp = xrel/sqrt3 + xadd + yoff
      kx = nint(xrelp)
      xoff = xrelp - kx + 0.5

      if(xoff.gt.2*yoff)then
        ix = kx
        jy = ly
      else
        if(xadd.eq.0)then
          ix = kx
          jy = ly + 1
        else
          ix = kx - 1
          jy = ly + 1
        endif
      endif

      return
      end


==> anc/source/inv.f <==
        subroutine inv(a,ainv,adum,n,nmat) 
        implicit none
        integer nmat, n, i, j, j1, k
        real*8 tol
        real*8 a(nmat,nmat),adum(nmat,nmat),ainv(nmat,nmat)
        real*8 hdum(1000),hinv(1000),Q
        data tol/0.00000001/

        if(n.gt.1000)then
                write(16,*)n,' bigger than 1000'
                stop
        endif

        do 10 i=1,n
           do 10 j=1,n
              adum(i,j) = a(i,j)
              ainv(i,j) = 0d0
 10     continue

        do 15 i=1,n
           ainv(i,i)=1
 15     continue

        do 100 j=n,1,-1
           if(abs(adum(j,j)).gt.tol) go to 40

           do 20 j1=j-1,1,-1
              if(abs(adum(j,j1)).gt.tol) go to 21
 20        continue

           write(16,*)j, 'degenerate matrix'
           return
 21        continue


           do 25 i=1,n
              hdum(i) = adum(i,j)
              hinv(i) = ainv(i,j)
 25        continue

           do 30 i=1,n
              adum(i,j) = adum(i,j1)
              ainv(i,j) = ainv(i,j1)
 30        continue

           do 35 i=1,n
              adum(i,j1) = hdum(i)
              ainv(i,j1) = hinv(i)
 35        continue

 40        continue

           q = 1/adum(j,j)
           do 45 i=1,j
              adum(i,j) = adum(i,j)*q
              hdum(i) = -adum(i,j)
 45        continue

           do 50 i=1,n
              ainv(i,j) = ainv(i,j)*q
              hinv(i) = -ainv(i,j)
 50        continue

           do 70 j1 = 1,j-1
              q = adum(j,j1)
              if(q.eq.0.0)go to 69
              do 55 i=1,j
                 adum(i,j1) = adum(i,j1) + q*hdum(i)
 55           continue

              do 60 i=1,n
                 ainv(i,j1) = ainv(i,j1) + q*hinv(i)
 60           continue

 69           continue
 70        continue

 100    continue

        do 200 j=1,n-1
           do 110 i=1,n
              hinv(i) = ainv(i,j)
 110       continue

           do 130 j1=j+1,n
              q = -adum(j,j1)
              if(q.eq.0.0)go to 129
              do 120 i=1,n
                 ainv(i,j1) = ainv(i,j1) + q*hinv(i)
 120          continue

 129          continue

 130       continue
 200    continue

        do 220 i=1,n
           do 220 j=1,n
              adum(i,j)=0
              do 220 k=1,n
                 adum(i,j) = adum(i,j) + a(i,k)*ainv(k,j)
 220    continue

        do 230 i=1,n
           if(abs(adum(i,i)-1).gt.tol)write(16,*)i,i,adum(i,i)
           do 230 j=1,n
              if(i.eq.j)go to 230
              if(abs(adum(i,j)).gt.tol)write(16,*)i,j,adum(i,j)
 230    continue

        return
        end



==> anc/source/loadmap.f <==
! this implementation of algorithm presented by 
! Dong S., DePoy D. L., Gaudi B. S., et al. 2006 ApJ 642, 842 
! "Planetary Detection Efficiency of the Magnification 3000 
! Microlensing Event OGLE-2004-BLG-343" 
! http://adsabs.harvard.edu/abs/2006ApJ...642..842D
!
! and
! 
! Dong S., Bond I. A., Gould A., et al. 2009 ApJ 692, 1826 
! "Microlensing Event MOA-2007-BLG-400: Exhuming the Buried 
! Signature of a Cool, Jovian-Mass Planet"
! http://adsabs.harvard.edu/abs/2009ApJ...698.1826D

      subroutine loadmap3(ncount, !IN - Number of points in map
     +           DIM1, DIM2,  !IN - size of map array, ?
     +           msx, msy, cbd, !IN - Map points
     +           boxind, !IN - related to map points
     +           s_ind_s, s_ind_e, !IN - indixes indicating size of 
     +                             ! source plane?
     +           sgxmin, sgymin, sgxnum, sgynum, ! IN Bottom and left 
     +        ! limits of image plane map, number of elements (max-min)
     +           h, h_x, h_y, !IN - step sizes in image plane
     +           flag, !OUT - Error flag
     +           sind_s, sind_e,  !OUT
     +           centroidx, centroidy, !OUT
     +           centerx, centery, hbd) !OUT
      implicit none
      integer*4 ncount,DIM1,DIM2,i,msindext,indold
      integer*4 sind_s(DIM2),sind_e(DIM2),s_ind_s,s_ind_e,sgxnum,sgynum
      real*4 centroidx(DIM2),centroidy(DIM2)
      real*4 centerx(DIM2),centery(DIM2)
      character*1 hbd(DIM2)
      real*4 msx(DIM1),msy(DIM1)
      real*8 sgxmin,sgymin
      character*1 cbd(DIM1)
      integer*4 boxind(DIM1)
      logical flag
      integer ibox
      real*8 h, h_x, h_y
      integer*4 iboxx, iboxy, bindex
      logical flag_bd
      real*8 tempx, tempy

      flag=.false.

      do i=1,DIM2
         sind_s(i)=0
         sind_e(i)=0
         centerx(i)=0
         centery(i)=0
         centroidx(i)=0
         centroidy(i)=0
         if(i.ge.s_ind_s.and.i.le.s_ind_e) then
            hbd(i)      ='F'
         else
            hbd(i)      ='T'
         endif
      enddo

      write(16,*) s_ind_s, s_ind_e
      call flush(16)

      if (DIM2.lt.s_ind_e) then
         write(97,*) 'Dimension Definition Error 2'
         write(97,*) 'Map Loading Failed'
         call flush(97)
         flag=.true.
      endif

      sind_s(s_ind_s)=1
      sind_e(s_ind_e)=ncount
      indold=s_ind_s

      flag_bd = .false.

      do i=1,ncount
        msindext = boxind(i)
 
        if(msindext.gt.indold) then

          sind_e(indold)=i-1
          indold=msindext
          sind_s(indold)=i

          flag_bd = .false.

c        Check that the map points are sorted      
        else if (msindext.lt.indold) then
          write(97,*) 'Map Sorting Error Detected!'
          write(97,*) 'Map Loading Failed!'
          write(97,*) indold, i
          call flush(97)
          flag=.true.
          return
        endif

c        Record points on the boundary
        if(.not.flag_bd) then
          if(cbd(i).eq.'T') then
            hbd(indold) = 'T'
            flag_bd     = .true.
          endif
        endif
      
      enddo

      do ibox = s_ind_s,s_ind_e
        iboxx = mod(ibox-1, sgxnum)
        iboxy = nint((ibox - iboxx -1.0)/sgxnum)
        if(mod(iboxy,2).eq.0) then
          centerx(ibox)   = sgxmin + h_x * iboxx
        else
          centerx(ibox)   = sgxmin + h_x * iboxx - h_x * 0.5
        endif
        centery(ibox)   = sgymin +  h_y*iboxy

        if(sind_s(ibox).ne.0) then
            
          tempx = 0.d0
          tempy = 0.d0 
          do bindex = sind_s(ibox),sind_e(ibox)
            tempx = tempx + msx(bindex)
            tempy = tempy + msy(bindex)
          enddo
          tempx = tempx/(sind_e(ibox)-sind_s(ibox)+1d0)
          tempy = tempy/(sind_e(ibox)-sind_s(ibox)+1d0)
          centroidx(ibox) = tempx
          centroidy(ibox) = tempy

        endif
      enddo

      return
      END



==> anc/source/mcmc_params.f <==
! procedures depending on transformation of input parameters to 
! microlensing parameters

! SUBROUTINE getparm()
! SUBROUTINE alpha_to_deg(ainp, nparmin)
! SUBROUTINE alpha_to_rad(ainp, nparmin)
! SUBROUTINE getparm_t0u0te(ainp, nparmin, t0, u0, te)
! SUBROUTINE getparm_rho(ainp, nparmin, rho)
! SUBROUTINE getparm_piE(ainp, nparmin, pix, piy)
! SUBROUTINE getparm_alpha(ainp, nparmin, alpha)
! SUBROUTINE getparm_bq(ainp, nparmin, b, q)
! SUBROUTINE getkfix_bq(kfix, nparmin, kfixb, kfixq)


C     GETPARM() - Copy ainp to aoutp
      SUBROUTINE getparm(ainp, aoutp, nparmin, nparmout)
      implicit none
      integer nparmin, nparmout
      real*8 ainp(nparmin),aoutp(nparmout)
      real*8 PI
      parameter (PI=3.141592653589793238462643d0)
      real*8 t0, u0, te, alpha
      real*8 q, b, rho
      real*8 piex, piey

      t0      = ainp(1)
      u0      = ainp(2)
      te      = ainp(3)
      rho     = ainp(4)
      piex    = ainp(5)
      piey    = ainp(6)
      alpha   = ainp(7)
      b  = ainp(8)
      q  = ainp(9)


      aoutp(1) = t0
      aoutp(2) = u0
      aoutp(3) = te
      aoutp(4) = rho
      aoutp(5) = piex
      aoutp(6) = piey
      aoutp(7) = alpha
      aoutp(8) = b
      aoutp(9) = q
      call alpha_to_rad(aoutp, nparmin)
      
      return
      end


      SUBROUTINE alpha_to_deg(ainp, nparmin) ! convert alpha: rad -> deg
      implicit none
      integer nparmin
      real*8 ainp(nparmin)
      real*8 PI
      parameter (PI=3.141592653589793238462643d0)

      ainp(7) = ainp(7) * 180. / pi
      return
      end


      SUBROUTINE alpha_to_rad(ainp, nparmin) ! convert alpha: rad -> deg
      implicit none
      integer nparmin
      real*8 ainp(nparmin)      
      real*8 PI
      parameter (PI=3.141592653589793238462643d0)

      ainp(7) = ainp(7) * pi / 180.
      return
      end


      SUBROUTINE getparm_t0u0te(ainp, nparmin, t0, u0, te)
      implicit none
      integer nparmin
      real*8 ainp(nparmin)
      real*8 t0, u0, te

      t0 = ainp(1)
      u0 = ainp(2)
      te = ainp(3)
      return
      end


      SUBROUTINE getparm_rho(ainp, nparmin, rho)
      implicit none
      integer nparmin
      real*8 ainp(nparmin), rho

      rho = ainp(4)
      return
      end


      SUBROUTINE getparm_piE(ainp, nparmin, pix, piy)
      implicit none
      integer nparmin
      real*8 ainp(nparmin), pix, piy

      pix = ainp(5)
      piy = ainp(6)
      return
      end

      SUBROUTINE getparm_alpha(ainp, nparmin, alpha)
      implicit none
      integer nparmin
      real*8 ainp(nparmin), alpha

      alpha = ainp(7)
      return
      end


      SUBROUTINE getparm_bq(ainp, nparmin, b, q)
      implicit none
      integer nparmin
      real*8 ainp(nparmin), b, q

      b = ainp(8)
      q = ainp(9)
      return
      end


      SUBROUTINE getkfix_bq(kfix, nparmin, kfixb, kfixq)
      implicit none
      integer nparmin
      integer kfix(nparmin), kfixb, kfixq

      kfixb = kfix(8)
      kfixq = kfix(9)
      return
      end




==> anc/source/mcmc_proc.f <==

! subroutine probtran(ainp, aintrial, adj, nparmin, idum, kfix)
! SUBROUTINE probtran_cov(ainp, aintrial, adj, nparmin, idum, e_vec, 
!                e_val, kfix)
! SUBROUTINE get_cov(ainp_large,chi2_large,eigen_value, eigen_vector, 
!                 nchain_large, ndim, chi2min,last_element, nchain)
! FUNCTION get_min(matrix, nchain, last_element, nelement)
! SUBROUTINE checkparm(ainp_trial, ainp_min, ainp_max, pass, nparmin)
! subroutine check_caus_sides()


C     PROBTRAN - Get next trial point using adj (input step sizes)
      subroutine probtran(ainp, aintrial, adj, nparmin, idum, kfix)
      implicit none 
      integer nparmin
      real*8 ainp(nparmin), adj(nparmin), aintrial(nparmin)
      integer idum, i, kfix(nparmin)
      real gasdev

      do i = 1, nparmin
         if (kfix(i).eq.0) then
            aintrial(i) = ainp(i) + gasdev(idum) * adj(i)
         else
            aintrial(i) = ainp(i)
         endif
      enddo
      END


C     PROBTRAN_COV - Get next trial point using the covariance matrix
      SUBROUTINE probtran_cov(ainp, aintrial, adj, nparmin, idum, 
     + e_vec, e_val, kfix)
      implicit none 
      integer nparmin
      real*8 ainp(nparmin), adj(nparmin), aintrial(nparmin)
      integer idum, i, j, kfix(nparmin)
      real gasdev
      real*8 e_vec(nparmin, nparmin), e_val(nparmin)
      real*8 random(nparmin)

      do i = 1, nparmin 
         random(i) = gasdev(idum)
      enddo

      do i = 1, nparmin
        aintrial(i) = ainp(i)
        do j=1,nparmin
          if (kfix(i).eq.0) then
            aintrial(i) = aintrial(i) + random(j) * e_vec(i,j)*e_val(j)
          endif
        enddo
      enddo
      END


C     GET_COV - Calculate covariance matrix and find sqrt(eigenvalues)
C     and eigenvectors
      SUBROUTINE get_cov(ainp_large,chi2_large,
     + eigen_value, eigen_vector, nchain_large, ndim, chi2min
     + ,last_element, nchain) 
      implicit none
      integer ndim, nchain
      integer nchain_large
      real*8 ainp_large(ndim,nchain_large), chi2_large(nchain_large)
      real*8 ainp(ndim,nchain), chi2(nchain)
      real*8 eigen_value(ndim), eigen_vector(ndim, ndim)
      real*8 cov(ndim,ndim), chi2min, eps, eps2
      parameter (eps = 0.0000001d0)
      parameter (eps2 = eps * eps)
      integer last_element, first_element, i_large
      integer i, j, k
            

      first_element = last_element - nchain + 1

      do i_large=first_element, last_element
         i = i_large - first_element + 1
         chi2(i)    = chi2_large(i_large)
         do j = 1, ndim
            ainp(j, i) = ainp_large(j, i_large)
         enddo
      enddo

      call get_eigen(chi2min, chi2, nchain, ainp, ndim, 
     +              eigen_value, eigen_vector, cov)

      open(22,file='./status/cov.dat',status='unknown') 
      do j=1,ndim
         write(22,105) (cov(j,k)/sqrt(cov(j,j)*cov(k,k)),k=1,ndim)
       enddo
      close(22)
105   format(11f12.7) ! TINKER

      do j=1,ndim
         if(eigen_value(j).gt.eps2) then
            eigen_value(j) = sqrt(eigen_value(j))
         else
            eigen_value(j) = eps
         endif
      enddo

      return
      END
      

! find eigen vectors and eigen values for input chi2 surface as a 
! function of ndim params evaluated nchain times (in ainp(,) points)
! to calculate input points for MCMC you probably need sqrt(e_val)!
      subroutine get_eigen(chi2min, chi2, nchain, ainp, ndim, ! IN
     +                    eigen_value, eigen_vector, cov) ! OUT
      implicit none
      integer ndim, nchain
      real*8 chi2min, chi2(nchain), ainp(ndim, nchain) 
        ! chi2min - smallest chi2
      real*8 eigen_value(ndim), eigen_vector(ndim, ndim), cov(ndim,ndim)

      real*8 expchi2tot(nchain), prob_sum, ex(ndim), pro(ndim,ndim)
      real*8 covin(ndim, ndim)
      integer i, j, k, nrot      
     
     
      do i=1,ndim
         ex(i)    = 0.d0
         do j=1,ndim
            covin(i,j)  = 0.d0
            pro(i,j)   = 0.d0
         enddo
      enddo

      prob_sum = 0.d0
      do i = 1,nchain
         expchi2tot(i)= exp(-(chi2(i) - chi2min)*0.5d0)
         prob_sum = prob_sum + expchi2tot(i)
      enddo

      do j = 1,ndim
         do i=1,nchain
            ex(j) = ex(j) + ainp(j,i) * expchi2tot(i) / prob_sum
         enddo
      enddo

      do j = 1,ndim
         do k = 1,ndim
            do i=1,nchain
               pro(j,k) = pro(j,k) +
     +              ainp(j,i) * ainp(k,i) * expchi2tot(i) / prob_sum
            enddo
            covin(j,k) = pro(j,k) - ex(j) * ex(k)
            cov(j,j) = covin(j,k) ! saving for output
         enddo
      enddo
      
      call jacobi(covin,ndim,ndim,eigen_value,
     +     eigen_vector,nrot)

      return
      END


C     GET_MIN() - Find minimum of NELEMENTS of MATRIX 
c                 ending with LAST_ELEMENT
      FUNCTION get_min(matrix, nchain, last_element, nelement)
      implicit none
      integer nchain
      real*8 get_min, matrix(nchain)
      real*8 chi2min
      integer i, last_element, nelement, first_element

      first_element = last_element - nelement + 1
  
      chi2min = matrix(first_element)
      do i = first_element,last_element
         if(matrix(i).lt.chi2min) chi2min = matrix(i)
      enddo
      get_min = chi2min

      return
      END


C     CHECKPARM() - Make sure fit parameters are within limits
      SUBROUTINE checkparm(ainp_trial, ainp_min, ainp_max, pass, 
     +                    nparmin)
      implicit none
     
      integer nparmin, i
      real*8 ainp_trial(nparmin), ainp_min(nparmin), ainp_max(nparmin)
      logical pass
      
      pass = .true.
      do i = 1, nparmin
         if(ainp_trial(i).lt.ainp_min(i).or.
     +        ainp_trial(i).gt.ainp_max(i)) then
            pass = .false.
            return
         endif
      enddo
      RETURN
      END


! check if trajectory passes caustics on the same/opposite sides 
! if it is constrained
      subroutine check_caus_sides(aoutp, npar, date, ndata, nobs, ! IN
     +       ndat, ra, dec, t0par, caus_side_cons, caus_side_same, ! IN
     +                   pass) ! OUT
      implicit none
      integer*4 npar, ndata, nobs, ndat(nobs)
      real*8 aoutp(npar), date(ndata, nobs)
      real*8 ra, dec, t0par
      logical caus_side_cons, caus_side_same
      logical pass
      real*8 d1, d2
      logical pass_l1, pass_l2

      pass = .true.
      if (.not.caus_side_cons) RETURN
      call traj_vs_caus(aoutp, npar, date, ndata, nobs, ndat, ra, dec, 
     +                  t0par, d1, pass_l1, d2, pass_l2)
      if ((pass_l1.eqv.pass_l2) .neqv. caus_side_same) then
        pass = .false.
      endif
      RETURN
      END




==> anc/source/otherimage.f <==
! this procedure was first described in
! Poleski R., Udalski A., Dong S., et al. 2014 ApJ 782, 47 
! "Super-massive Planets around Late-type Stars—the Case of 
! OGLE-2012-BLG-0406Lb"
! http://adsabs.harvard.edu/abs/2014ApJ...782...47P
      subroutine otherim(mag,xsi,eta,q,b,xor,yor,rad,ncirc)      
c  mag - OUT
c  xsi,eta - IN
c  q,b - IN
c  xor(ncirc),yor(ncirc),rad(ncirc) - origins and radii of circles (IN)
      implicit none
      integer nsolmax, ncirc, i, j
      real*8 rsq, r1sq, r2sq
      real*8 b,q
      real*8 xsi,eta
      parameter (nsolmax=5)
      real*8 xi(nsolmax),yi(nsolmax),am(nsolmax)
      integer*4 nsol
      real*8 magtot,mag
      real*8 xor(ncirc),yor(ncirc),rad(ncirc)

      call getbinp(xsi, eta, q, b, magtot, am, xi, yi, nsol)
      mag = 0
c     two modes: annulus and multiple circle (choose now)
      if(ncirc.eq.2.and.xor(1).eq.xor(2).and.yor(1).eq.yor(2))then
c --  in annulus mode, figure out outer boundary
         r1sq = rad(1)**2
         r2sq = rad(2)**2
         if(r1sq.lt.r2sq)then
            r2sq = rad(1)**2
            r1sq = rad(2)**2
         endif
c --- add mags from each allowed image
         do i=1,nsolmax
            if(am(i).ne.0)then
               rsq = (xi(i)-xor(1))**2 + (yi(i)-yor(1))**2
               if(rsq.gt.r1sq.or.rsq.lt.r2sq)
     *              mag = mag + abs(am(i))
            endif
         enddo
      else
c --- in multiple circle mode
         do 10 i=1,nsolmax
            if(am(i).eq.0)go to 10
            do j=1,ncirc
               rsq = (xi(i)-xor(j))**2 + (yi(i)-yor(j))**2
               if(rsq.lt.rad(j)**2)go to 10
            enddo
      if(abs(am(i))>1) go to 10
            mag = mag + abs(am(i))
 10      continue
      endif
      return
      end


==> anc/source/parsubs.f <==
	subroutine getpsi(psi,phi,ecc)
	implicit none
	real*8 phi, psi, ecc
	real*8 pi, fun, dif, der
	integer i
	
	pi = 3.14159265
	psi= phi
	do 10 i=1,4
	   fun = psi - ecc*sin(psi)
	   dif = phi - fun
	   der = 1 - ecc*cos(psi)
	   psi = psi + dif/der
 10	continue
	return
	end

c
	subroutine geta(qn,qe,hjd,alpha,delta,t0)
	implicit none
	real*8 pi, ecc, vernal, offset, peri, phi, psi
	real*8 sinth, costh, radian, alpha, delta, e2, t0
	real*8 qn0, qn1, qn2, qe0, qe1, qe2, qn, qe
	real*8 vn0, ve0
	real*8 factor, t, hjd
	integer i
	real*8 sun(3),xpos(3),ypos(3),rad(3),north(3),east(3)
	real*8 spring(3),summer(3)
	data spring/1.,0.,0./
	data summer/0.,0.9174,0.3971/
	data pi/3.14159265/
	ecc = 0.0167
	vernal = 2719.55
	offset = 75
	peri   = vernal - offset
	phi = (1 - offset/365.25)*2*pi
	call getpsi(psi,phi,ecc)
	costh = (cos(psi) - ecc)/(1-ecc*cos(psi))
	sinth = -sqrt(1-costh**2)
	do 3 i = 1,3
	   xpos(i) = spring(i)*costh + summer(i)*sinth
	   ypos(i) =-spring(i)*sinth + summer(i)*costh
 3	continue
	north(1) = 0
	north(2) = 0
	north(3) = 1
	radian = 180/3.14159265
	rad(1) = cos(alpha/radian)*cos(delta/radian)
	rad(2) = sin(alpha/radian)*cos(delta/radian)
	rad(3) = sin(delta/radian)
	call cross(east,north,rad)
	call dot(e2,east,east)
	do 5 i=1,3
	   east(i) = east(i)/sqrt(e2)
 5	continue
	call cross(north,rad,east)
	phi   = (t0+1 - peri)/365.25*2*pi
	call getpsi(psi,phi,ecc)
	qn2 = 0
	qe2 = 0
	do 10 i=1,3
	   sun(i) = xpos(i)*(cos(psi)-ecc) +
     *              ypos(i)*sin(psi)*sqrt(1-ecc**2)
	   qn2 = qn2 + sun(i)*north(i)
	   qe2 = qe2 + sun(i)*east(i)
 10	continue
	phi   = (t0-1 - peri)/365.25*2*pi
	call getpsi(psi,phi,ecc)
	qn1 = 0
	qe1 = 0
	do 20 i=1,3
	   sun(i) = xpos(i)*(cos(psi)-ecc) +
     *              ypos(i)*sin(psi)*sqrt(1-ecc**2)
	   qn1 = qn1 + sun(i)*north(i)
	   qe1 = qe1 + sun(i)*east(i)
 20	continue
	phi   = (t0 - peri)/365.25*2*pi
	call getpsi(psi,phi,ecc)
	qn0 = 0
	qe0 = 0
	do 30 i=1,3
	   sun(i) = xpos(i)*(cos(psi)-ecc) +
     *              ypos(i)*sin(psi)*sqrt(1-ecc**2)
	   qn0 = qn0 + sun(i)*north(i)
	   qe0 = qe0 + sun(i)*east(i)
 30	continue
	vn0 = (qn2-qn1)/2
	ve0 = (qe2-qe1)/2
	factor = 365.25*4.74
	t = hjd
	phi   = (t - peri)/365.25*2*pi
	call getpsi(psi,phi,ecc)
	qn = -qn0 - vn0*(t-t0)
	qe = -qe0 - ve0*(t-t0)
	do 40 i=1,3
	   sun(i) = xpos(i)*(cos(psi)-ecc) +
     *              ypos(i)*sin(psi)*sqrt(1-ecc**2)
	   qn = qn + sun(i)*north(i)
	   qe = qe + sun(i)*east(i)
 40	continue
 100	continue
	return
	end
c       
	subroutine cross(c,a,b)
	implicit none
	real*8 a, b, c
	dimension a(3),b(3),c(3)
	c(1) = a(2)*b(3) - b(2)*a(3)
	c(2) = a(3)*b(1) - b(3)*a(1)
	c(3) = a(1)*b(2) - b(1)*a(2)
	return
	end
c
      subroutine dot(c,a,b)
      implicit none
      real*8 a, b, c
      dimension a(3),b(3)
      c = a(1)*b(1)+a(2)*b(2)+a(3)*b(3)
      return
      end


C required for terrestrial parallax - not used currently
	subroutine gett(qn,qe,hjd,qlat,qlong,alpha,delta)
	implicit none
	real*8 radian, rearth, vernal, pi, alpha, delta, e2
	real*8 qn, qe, qr, phase, hjd, qlat, qlong
	integer i
	real*8 sun(3),rad(3),north(3),east(3)
	data pi/3.14159265d0/
	radian = 180/pi
        rearth = 20000/pi/1.5e8 
	vernal = 2719.0
	north(1) = 0
	north(2) = 0
	north(3) = 1
	rad(1) = cos(alpha/radian)*cos(delta/radian)
	rad(2) = sin(alpha/radian)*cos(delta/radian)
	rad(3) = sin(delta/radian)
	call cross(east,north,rad)
	call dot(e2,east,east)
	do 5 i=1,3
	   east(i) = east(i)/sqrt(e2)
 5	continue
	call cross(north,rad,east)
c
	qn = 0
	qe = 0
	qr = 0
        phase = (hjd-vernal)*366.25/365.25 + qlong/360
        sun(1) = -cos(phase*2*pi)*cos(qlat/radian)
        sun(2) = -sin(phase*2*pi)*cos(qlat/radian)
        sun(3) = -sin(qlat/radian)
	do 30 i=1,3
	   qn = qn + sun(i)*north(i)*rearth
	   qe = qe + sun(i)*east(i)*rearth
	   qr = qr + sun(i)*rad(i)*rearth
 30	continue
	return
	end


C required for terrestrial parallax - not used currently
	subroutine getlatlon(qlat,qlong,nobs)
	implicit none
	integer nobs, nob
	real*8 qlat, qlong
	dimension qlat(nobs),qlong(nobs)
	do 10 nob=1,nobs
c ---   ogle ! 
	if(nob.eq.0)then    
	   qlong(nob) = -70.702
	   qlat(nob) = -29.0083
	endif
c ---   moa 170 27.9East 43 59.2south  (MOA)
	if(nob.eq.1)then
	   qlong(nob) = +(170 + 27.9/60.)
	   qlat(nob) =  -(43 + 59.2/60.)
	endif
c ---   ctio
	if(nob.eq.2)then
	   qlong(nob) =  -70.815
	   qlat(nob)  =  -30.165
	endif
c ---   TASMANIA
	if(nob.eq.0)then
	   qlong(nob) =  +(147 +26/60. + 21/3600.)
	   qlat(nob)  =  -(42 +48/60. +18/3600.)
	endif
c ---   Mt Lemmon
	if(nob.eq.0)then
	   qlong(nob) =  -110.76
	   qlat(nob)  =  +32.43
	endif
cc ---   farmcove 174:53:37E 36:53:37S  ???
c ---   lt
	if(nob.eq.0)then
c	   qlong(nob) = +(174 + 53/60. + 37/3600.)
c	   qlat(nob) =   -(36 + 53/60. + 43/3600.)
	   qlong(nob) = -(17  + 52/60. + 45/3600.)
	   qlat(nob) =  +(28 + 45/60. + 44.8/3600.)
	endif
c ---   bronberg
	if(nob.eq.3)then
	   qlong(nob) = +(28 + 26/60. + 44/3600.)
	   qlat(nob)  = -(25 + 54/60. + 48/3600.)
	endif
 10	continue
	return
	end


==> anc/source/read_options.f <==
! subroutine read_opt(fname, nobs, fconst, nchain_max, n_cov, n_stable,
!                    t0par, piEchi2)
! subroutine read_met_tab(fname, met_max, m_t, methods, n_met, mp_used)
! subroutine read_map_opt(fname, mp_rhomin, mp_h_rhomin_rat, 
!                    mp_s_r_max, mp_grid_to_rhomin, mp_width)
! subroutine read_model(fname, aoutp, nparmout)

! detail descriptions below


      subroutine read_opt(fname, nobs, fconst, nchain_max, nall_max, 
     +                    n_cov, n_stable, t0par, caus_side_cons,
     +                    caus_side_same, piEchi2)
      implicit none
! Procedure to read a file which contains general options
!  fname - name of file to be read
!  fconst - table with flux constraints 
!  nchain_max - after how many accepted links we should end
!  n_cov - minimum number of links accepted needed to find cov. matrix
!  n_stable - minimum number of links accepted needed to make cov. 
!             matrix stable
!  t0par - reference epoch for parameters
!  caus_side_cons - is caus_side_same constrained
!  caus_side_same - both caustics have to be passed on the same
!                   side (T) or opposite side (F)
!  piEchi2 - vector (5) of soft constraints on pi_E

! sample file: 
! N_ACCEPT 10000
! N_TRY 100000
! N_COV 20
! N_STABLE 1000
! FLUX_CONSTRAINT 1 0 -1.019822 0 0 0.13
! T_0PAR 4567.89
! CAUSTIC_SAME_SIDE OPPOSITE
! PI_E_CONSTRAINT -0.1 0.2 0.7 0 0.7

      character*80 fname, line

      character*32 keyword
      character char
      integer i, nobs
      integer nchain_max, nall_max, n_cov, n_stable
      real*8 value
      real*8 fconst(2*nobs+2) ! multiplication constant for fb and fs 
!      for each observatory + left hand side value + sigma
      real*8 t0par
      real*8 piEchi2(5)
      logical caus_side_cons, caus_side_same
      character*10 cvalue

      open(17,file=fname,status='old')
      i = 1
 3    read(17,1,end=4) line 
 1    format(a80)
        read(line,2) char
 2      format(a1)
        if (char.eq.'#') go to 3
        read(line,*,err=5) keyword  
        
        if (keyword.eq.'FLUX_CONSTRAINT') then 
        ! MOST GENERAL FLUX CONSTRAINT
          read(line,*,err=5) keyword, value
          if (fconst(2*nobs+2).ne.0.) then
            write(*,*) 'KEYWORD FLUX_CONSTRAINED GIVEN TWICE!'
            close(17)
            stop
          endif
          read(line,*,err=5) keyword, fconst 
          if (fconst(2*nobs+2).eq.0.) fconst(2*nobs+2) = -1. 
          ! a sign that there are some flux constrains
        else if (keyword.eq.'N_COV') then ! COVARIANCE MATRIX PARAMETER
          read(line,*,err=5) keyword, value
          n_cov = nint(value)
        else if (keyword.eq.'N_STABLE') then 
        ! COVARIANCE MATRIX STABILITY PARAMETER
          read(line,*,err=5) keyword, value        
          n_stable = nint(value)
        else if (keyword.eq.'N_ACCEPT') then 
        ! NUMBER OF LINKS ACCEPTED - DEFINES WHEN PROGRAM STOPS
          read(line,*,err=5) keyword, value
          nchain_max = nint(value)          
        else if (keyword.eq.'N_TRY') then 
        ! NUMBER OF LINKS TRIED - DEFINES WHEN PROGRAM STOPS
          read(line,*,err=5) keyword, value
          nall_max = nint(value)                    
        else if (keyword.eq.'T_0PAR') then ! PARAMETER REFERENCE TIME
          read(line,*,err=5) keyword, value
          t0par = value
        else if (keyword.eq.'CAUSTIC_SAME_SIDE') then 
        ! CONSTRAINS ON PASSING CAUSTIC ON SAME/OPPOSITE SIDE
          read(line,*,err=5) keyword, cvalue
          caus_side_cons = .true.
          if (cvalue.eq.'SAME') then
            caus_side_same = .true.
          else if (cvalue.eq.'OPPOSITE') then
            caus_side_same = .false.
          else
            write(*,*) 'KEYWORD CAUSTIC_SAME_SIDE HAS ONLY 2 ', 
     *                  'POSSIBLE VALUES: SAME AND OPPOSITE'
            close(17)
            stop
          endif
        else if (keyword.eq.'PI_E_CONSTRAINT') then 
        ! CHI2 PENALTY BECAUSE OF MICROLENSING PARALLAX
          read(line,*,err=5) keyword, piEchi2 
          if (piEchi2(3).lt.0) then
            write(*,*) 'WRONG CONSTRAINT ON pi_E (3rd parameter)'
            close(17)
            stop
          endif
          if (piEchi2(5).lt.0) then
            write(*,*) 'WRONG CONSTRAINT ON pi_E (5th parameter)'
            close(17)
            stop
          endif
        else ! LAST OPTION - NON RECOGNIZED KEYWORD
          write(*,*) 'WRONG KEYWORD!'
          close(17)
          stop
        endif  
      go to 3

 5    write(*,*) 'ERROR IN OPTIONS FILE FORMAT'
      close(17)
      stop

 4    continue    
      close(17)

      END



      subroutine read_met_tab(fname, met_max, m_t, methods, n_met, 
     +   mp_used)
      implicit none
! Procedure to read a file which contains time periods 
! in which different methods should be used
!  fname - name of file to be read
!  met_max - maximum number of time periods to be read
!  m_t - matrix with beginning and end of each time period
!  methods - method used in each time period: 
!            'point', 'quad', 'hex', or 'map'
!  n_met - actual number of methods periods read
!  mp_used - is map method used?

! sample file: 
!  4534.0 4538.7 hex
!  4538.7 4543.4 map
!  4543.4 4549.0 hex

! method name coding:
! point -> 1
! quad  -> 2
! hex   -> 3
! map   -> 4
! -1 corresponds to "no method specified"

      character*80 fname
      character*80 line
      character *5 met
      character char
      integer met_max
      integer methods(met_max)
      integer n_met
      integer i, j
      real*8 t0,t1
      real*8 m_t(2, met_max)
      logical mp_used

      open(17,file=fname,status='old')
      i = 1
 3    read(17,1,end=4) line 
 1    format(a80)
        read(line,2) char
 2      format(a1)
        if (char.eq.'#') go to 3
        if (i.gt.met_max) then
          write(*,*) 'TOO MANY METHODS SPECIFIED'
          close(17)
          stop
        endif 
        read(line,*,err=5) t0, t1, met
        m_t(1, i) = t0
        m_t(2, i) = t1
        if (met.eq.'point') then
          methods(i) = 1
        else if (met.eq.'quad') then
          methods(i) = 2
        else if (met.eq.'hex') then
          methods(i) = 3
        else if (met.eq.'map') then 
          methods(i) = 4
        else
          write(*,*) 'WRONG METHOD NAME!'
          close(17)
          stop
        endif  
        i = i + 1
      go to 3

 5    write(*,*) 'ERROR IN METHOD FILE FORMAT'
      close(17)
      stop

 4    continue    
      close(17)
      n_met = i
      mp_used = .false.
      do 6 i = 1, n_met 
      ! check if time periods for different methods overlap
        do 7 j = 1, n_met
          if (i.eq.j) go to 7
          if((m_t(1,i).gt.m_t(1,j).and.m_t(1,i).lt.m_t(2,j))
     +    .or.(m_t(2,i).gt.m_t(1,j).and.m_t(2,i).lt.m_t(2,j))) then
            write(*,*) 'TIME PERIODS FOR DIFFERENT METHODS OVERLAP'
            STOP            
          endif
 7      continue
        if (methods(i).eq.4) mp_used = .true.
 6    continue
        
      do i = n_met, met_max
        m_t(1,i) = 0.
        m_t(2,i) = 0.
        methods(i) = -1
      enddo  

      END



      subroutine read_map_opt(fname, mp_rhomin, mp_h_rhomin_rat, 
     +       mp_s_r_max, mp_grid_to_rhomin, mp_width)
      implicit none
! Procedure to read a file which contains time periods 
! in which different methods should be used
!  fname - name of file to be read\
!  mp_rhomin - OUT
!  mp_h_rhomin_rat - OUT
!  mp_s_r_max - OUT
!  mp_grid_to_rhomin - OUT
!  mp_width - OUT

! sample file (default values):
!RHOMIN 0.005
!H_RHOMIN_RAT 0.01
!S_R_MAX 0.1
!GRID_TO_RHOMIN_RAT 0.02
!WIDTH 0.2

      character*80 fname, line

      character*32 keyword
      character char1
      integer i
      real*8 value
      real*8 mp_rhomin, mp_h_rhomin_rat, mp_s_r_max, 
     +  mp_grid_to_rhomin, mp_width
     
      open(17,file=fname,status='old')
      i = 1
 3    read(17,1,end=4) line 
 1    format(a80)
        read(line,2) char1
 2      format(a1)
        if (char1.eq.'#') go to 3
        read(line,*,err=5) keyword, value
        if (value.lt.0) then
           write(*,*) 'KEYWORD ', keyword, ' HAS NEGATIVE VALUE'
            close(17)
            stop
        endif
        
        if (keyword.eq.'RHOMIN') then
           mp_rhomin = value
        else if (keyword.eq.'H_RHOMIN_RAT') then
           mp_h_rhomin_rat = value
        else if (keyword.eq.'S_R_MAX') then
           mp_s_r_max = value
        else if (keyword.eq.'GRID_TO_RHOMIN_RAT') then
           mp_grid_to_rhomin = value
        else if (keyword.eq.'WIDTH') then
           mp_width = value
        else ! LAST OPTION - NON RECOGNIZED KEYWORD
          write(*,*) 'WRONG KEYWORD!'
          close(17)
          stop
        endif  
      go to 3

 5    write(*,*) 'ERROR IN OPTIONS FILE FORMAT'
      close(17)
      stop

 4    continue    
      close(17)

      END
      
      
      subroutine read_model(fname, aoutp, nparmout) 
      ! file name, output vector and its size
      implicit none
      character*80 fname
      integer nparmout
      real*8 aoutp(nparmout)
      character char1
      character*256 line

      open(18, file=fname, status='old')
 3    read(18, 1, end=4) line 
 1    format(a256)
      read(line, 2) char1
 2    format(a1)
      if (char1.eq.'#') go to 3
      read(line, *, err=5) aoutp
      goto 4
      
 5    write(*,*) 'ERROR IN MODEL FILE FORMAT'
      close(18)
      stop
      
 6    write(*,*) 'NO LINES READ FROM MODEL FILE'
      close(18)
      stop
    
 4    continue    
      close(18)    

      END


==> anc/source/sort4rrci.f <==
      subroutine sort4rrci(n, xrr, yrr, crr, irr, errflag)

      implicit none
      integer*4 n, i
      integer*4 irr(n), ind(n), itemp(n)
      real*4 xrr(n), yrr(n), rtemp(n) 
      character*1 crr(n), ctemp(n)
      logical errflag

      do i = 1, n
        rtemp(i) = irr(i)
      enddo
      call indexx(n, rtemp, ind)

      do i = 1, n
        rtemp(i) = xrr(i)
      enddo
      do i = 1, n
        xrr(i) = rtemp(ind(i))
      enddo
      do i = 1, n
        rtemp(i) = yrr(i)
      enddo
      do i = 1, n
        yrr(i) = rtemp(ind(i))
      enddo
      do i = 1, n
        ctemp(i) = crr(i)
      enddo
      do i = 1, n
        crr(i) = ctemp(ind(i))
      enddo
      do i = 1, n
        itemp(i) = irr(i)
      enddo
      do i = 1, n
        irr(i) = itemp(ind(i))
      enddo

      return
      END



==> anc/source/taylor_2.f <==
! this subroutine uses equations presented by 
! Gould A. 2008 ApJ 681, 1593 
! "Hexadecapole Approximation in Planetary Microlensing"
! http://adsabs.harvard.edu/abs/2008ApJ...681.1593G
      subroutine taylor_2(qmag, x, y, q, d, gamma, rho, ntaylor)
      implicit none
      real*8 x, y, qmag, qmag0, qmag1, qmag1p, qmaghalf, rho, gamma
      real*8 a, b
      integer ntaylor
      real*8 q, d
      integer nsol
      integer MAX_SOL
      parameter(MAX_SOL = 5)
      real*8 xic(MAX_SOL), yic(MAX_SOL), am(MAX_SOL)

      call getbinp(x, y, q, d, qmag, am, xic, yic, nsol)
      if(ntaylor.eq.0)return
      qmag0 = qmag
      call getquad(qmag1,x,y,q,d,rho,0)
      qmag1 = qmag1 - qmag0
      if(ntaylor.eq.2)then
         qmag = qmag0 + qmag1/2.d0*(1.d0 - gamma/5.d0)
         return
      endif
      if(ntaylor.eq.4)then
         call getquad(qmag1p,x,y,q,d,rho,1)
        qmag1p = qmag1p - qmag0
         call getquad(qmaghalf,x,y,q,d,rho/2,0)
         qmaghalf = qmaghalf - qmag0
         a = (16*qmaghalf - qmag1)/3
         b = (qmag1 + qmag1p)/2 - a
         qmag = qmag0 + a/2.d0*(1.d0 - gamma/5.d0)
     *        + b/3.d0*(1.d0 - gamma*11.d0/35.d0)
         return
      endif
      write(6,*)ntaylor,' bad ntaylor'
      stop
      end


